Differential branching fraction and angular moments analysis of the decay $B^0 \to K^+ \pi^- \mu^+ \mu^-$ in the $K^*_{0,2}(1430)^0$ region

Measurements of the differential branching fraction and angular moments of the decay $B^0 \to K^+ \pi^- \mu^+ \mu^-$ in the $K^+\pi^-$ invariant mass range $1330<m(K^+ \pi^-)<1530~MeV/c^2$ are presented. Proton-proton collision data are used, corresponding to an integrated luminosity of 3 $fb^{-1}$ collected by the LHCb experiment. Differential branching fraction measurements are reported in five bins of the invariant mass squared of the dimuon system, $q^2$, between 0.1 and 8.0 $GeV^2/c^4$. For the first time, an angular analysis sensitive to the S-, P- and D-wave contributions of this rare decay is performed. The set of 40 normalised angular moments describing the decay is presented for the $q^2$ range 1.1--6.0 $GeV^2/c^4$.

==> LHCb-PAPER-2016-025-figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: can/can
//=========  (Fri Sep  9 13:35:35 2016) by ROOT version6.06/06
   TCanvas *can = new TCanvas("can", "can",58,68,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->SetHighLightColor(2);
   can->Range(450.5128,-73.35185,1732.564,385.0972);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.14);
   can->SetRightMargin(0.08);
   can->SetTopMargin(0.05);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1F *h__1 = new TH1F("h__1","",20,630,1630);
   h__1->SetBinContent(1,5.871564);
   h__1->SetBinContent(2,7.468797);
   h__1->SetBinContent(3,7.668527);
   h__1->SetBinContent(4,33.61413);
   h__1->SetBinContent(5,105.7144);
   h__1->SetBinContent(6,324.5242);
   h__1->SetBinContent(7,97.81896);
   h__1->SetBinContent(8,45.994);
   h__1->SetBinContent(9,47.85514);
   h__1->SetBinContent(10,34.18594);
   h__1->SetBinContent(11,36.26612);
   h__1->SetBinContent(12,25.98442);
   h__1->SetBinContent(13,30.04768);
   h__1->SetBinContent(14,35.17789);
   h__1->SetBinContent(15,45.77691);
   h__1->SetBinContent(16,66.01856);
   h__1->SetBinContent(17,74.55737);
   h__1->SetBinContent(18,40.47495);
   h__1->SetBinContent(19,23.95667);
   h__1->SetBinContent(20,10.17258);
   h__1->SetBinError(1,3.739035);
   h__1->SetBinError(2,4.62534);
   h__1->SetBinError(3,5.38195);
   h__1->SetBinError(4,8.025184);
   h__1->SetBinError(5,12.30916);
   h__1->SetBinError(6,20.40414);
   h__1->SetBinError(7,11.73374);
   h__1->SetBinError(8,9.581905);
   h__1->SetBinError(9,9.121665);
   h__1->SetBinError(10,9.230983);
   h__1->SetBinError(11,8.912208);
   h__1->SetBinError(12,8.519614);
   h__1->SetBinError(13,9.033204);
   h__1->SetBinError(14,9.045714);
   h__1->SetBinError(15,9.662708);
   h__1->SetBinError(16,11.39479);
   h__1->SetBinError(17,11.77818);
   h__1->SetBinError(18,9.752103);
   h__1->SetBinError(19,9.159179);
   h__1->SetBinError(20,8.816015);
   h__1->SetMinimum(0);
   h__1->SetEntries(3870);
   h__1->SetStats(0);
   h__1->SetLineWidth(2);
   h__1->SetMarkerStyle(20);
   h__1->SetMarkerSize(0.75);
   h__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}}#it{#pi^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   h__1->GetXaxis()->SetNdivisions(505);
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.072);
   h__1->GetXaxis()->SetTitleOffset(0.95);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("Decays / (50 MeV/#it{c}^{2})");
   h__1->GetYaxis()->SetNdivisions(505);
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.072);
   h__1->GetYaxis()->SetTitleOffset(0.95);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(132);
   h__1->GetZaxis()->SetLabelSize(0.06);
   h__1->GetZaxis()->SetTitleSize(0.072);
   h__1->GetZaxis()->SetTitleOffset(1.2);
   h__1->GetZaxis()->SetTitleFont(132);
   h__1->Draw("AXIS");
   
   TH1F *h2__2 = new TH1F("h2__2","h2",20,630,1630);
   h2__2->SetBinContent(15,45.77691);
   h2__2->SetBinContent(16,66.01856);
   h2__2->SetBinContent(17,74.55737);
   h2__2->SetBinContent(18,40.47495);
   h2__2->SetEntries(4);
   h2__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   h2__2->SetFillColor(ci);
   h2__2->SetFillStyle(3244);
   h2__2->SetLineColor(0);
   h2__2->SetLineWidth(2);
   h2__2->SetMarkerStyle(20);
   h2__2->SetMarkerSize(0.75);
   h2__2->GetXaxis()->SetNdivisions(505);
   h2__2->GetXaxis()->SetLabelFont(132);
   h2__2->GetXaxis()->SetLabelOffset(0.01);
   h2__2->GetXaxis()->SetLabelSize(0.06);
   h2__2->GetXaxis()->SetTitleSize(0.072);
   h2__2->GetXaxis()->SetTitleOffset(0.95);
   h2__2->GetXaxis()->SetTitleFont(132);
   h2__2->GetYaxis()->SetNdivisions(505);
   h2__2->GetYaxis()->SetLabelFont(132);
   h2__2->GetYaxis()->SetLabelOffset(0.01);
   h2__2->GetYaxis()->SetLabelSize(0.06);
   h2__2->GetYaxis()->SetTitleSize(0.072);
   h2__2->GetYaxis()->SetTitleOffset(0.95);
   h2__2->GetYaxis()->SetTitleFont(132);
   h2__2->GetZaxis()->SetLabelFont(132);
   h2__2->GetZaxis()->SetLabelSize(0.06);
   h2__2->GetZaxis()->SetTitleSize(0.072);
   h2__2->GetZaxis()->SetTitleOffset(1.2);
   h2__2->GetZaxis()->SetTitleFont(132);
   h2__2->Draw("same");
   
   TH1F *h__3 = new TH1F("h__3","",20,630,1630);
   h__3->SetBinContent(1,5.871564);
   h__3->SetBinContent(2,7.468797);
   h__3->SetBinContent(3,7.668527);
   h__3->SetBinContent(4,33.61413);
   h__3->SetBinContent(5,105.7144);
   h__3->SetBinContent(6,324.5242);
   h__3->SetBinContent(7,97.81896);
   h__3->SetBinContent(8,45.994);
   h__3->SetBinContent(9,47.85514);
   h__3->SetBinContent(10,34.18594);
   h__3->SetBinContent(11,36.26612);
   h__3->SetBinContent(12,25.98442);
   h__3->SetBinContent(13,30.04768);
   h__3->SetBinContent(14,35.17789);
   h__3->SetBinContent(15,45.77691);
   h__3->SetBinContent(16,66.01856);
   h__3->SetBinContent(17,74.55737);
   h__3->SetBinContent(18,40.47495);
   h__3->SetBinContent(19,23.95667);
   h__3->SetBinContent(20,10.17258);
   h__3->SetBinError(1,3.739035);
   h__3->SetBinError(2,4.62534);
   h__3->SetBinError(3,5.38195);
   h__3->SetBinError(4,8.025184);
   h__3->SetBinError(5,12.30916);
   h__3->SetBinError(6,20.40414);
   h__3->SetBinError(7,11.73374);
   h__3->SetBinError(8,9.581905);
   h__3->SetBinError(9,9.121665);
   h__3->SetBinError(10,9.230983);
   h__3->SetBinError(11,8.912208);
   h__3->SetBinError(12,8.519614);
   h__3->SetBinError(13,9.033204);
   h__3->SetBinError(14,9.045714);
   h__3->SetBinError(15,9.662708);
   h__3->SetBinError(16,11.39479);
   h__3->SetBinError(17,11.77818);
   h__3->SetBinError(18,9.752103);
   h__3->SetBinError(19,9.159179);
   h__3->SetBinError(20,8.816015);
   h__3->SetMinimum(0);
   h__3->SetEntries(3870);
   h__3->SetStats(0);
   h__3->SetLineWidth(2);
   h__3->SetMarkerStyle(20);
   h__3->SetMarkerSize(0.75);
   h__3->GetXaxis()->SetTitle("#it{m}(#it{K^{+}}#it{#pi^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   h__3->GetXaxis()->SetNdivisions(505);
   h__3->GetXaxis()->SetLabelFont(132);
   h__3->GetXaxis()->SetLabelOffset(0.01);
   h__3->GetXaxis()->SetLabelSize(0.06);
   h__3->GetXaxis()->SetTitleSize(0.072);
   h__3->GetXaxis()->SetTitleOffset(0.95);
   h__3->GetXaxis()->SetTitleFont(132);
   h__3->GetYaxis()->SetTitle("Decays / (50 MeV/#it{c}^{2})");
   h__3->GetYaxis()->SetNdivisions(505);
   h__3->GetYaxis()->SetLabelFont(132);
   h__3->GetYaxis()->SetLabelOffset(0.01);
   h__3->GetYaxis()->SetLabelSize(0.06);
   h__3->GetYaxis()->SetTitleSize(0.072);
   h__3->GetYaxis()->SetTitleOffset(0.95);
   h__3->GetYaxis()->SetTitleFont(132);
   h__3->GetZaxis()->SetLabelFont(132);
   h__3->GetZaxis()->SetLabelSize(0.06);
   h__3->GetZaxis()->SetTitleSize(0.072);
   h__3->GetZaxis()->SetTitleOffset(1.2);
   h__3->GetZaxis()->SetTitleFont(132);
   h__3->Draw("E1 same");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("1.1 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   
   TH1F *h_copy__4 = new TH1F("h_copy__4","",20,630,1630);
   h_copy__4->SetBinContent(1,5.871564);
   h_copy__4->SetBinContent(2,7.468797);
   h_copy__4->SetBinContent(3,7.668527);
   h_copy__4->SetBinContent(4,33.61413);
   h_copy__4->SetBinContent(5,105.7144);
   h_copy__4->SetBinContent(6,324.5242);
   h_copy__4->SetBinContent(7,97.81896);
   h_copy__4->SetBinContent(8,45.994);
   h_copy__4->SetBinContent(9,47.85514);
   h_copy__4->SetBinContent(10,34.18594);
   h_copy__4->SetBinContent(11,36.26612);
   h_copy__4->SetBinContent(12,25.98442);
   h_copy__4->SetBinContent(13,30.04768);
   h_copy__4->SetBinContent(14,35.17789);
   h_copy__4->SetBinContent(15,45.77691);
   h_copy__4->SetBinContent(16,66.01856);
   h_copy__4->SetBinContent(17,74.55737);
   h_copy__4->SetBinContent(18,40.47495);
   h_copy__4->SetBinContent(19,23.95667);
   h_copy__4->SetBinContent(20,10.17258);
   h_copy__4->SetBinError(1,3.739035);
   h_copy__4->SetBinError(2,4.62534);
   h_copy__4->SetBinError(3,5.38195);
   h_copy__4->SetBinError(4,8.025184);
   h_copy__4->SetBinError(5,12.30916);
   h_copy__4->SetBinError(6,20.40414);
   h_copy__4->SetBinError(7,11.73374);
   h_copy__4->SetBinError(8,9.581905);
   h_copy__4->SetBinError(9,9.121665);
   h_copy__4->SetBinError(10,9.230983);
   h_copy__4->SetBinError(11,8.912208);
   h_copy__4->SetBinError(12,8.519614);
   h_copy__4->SetBinError(13,9.033204);
   h_copy__4->SetBinError(14,9.045714);
   h_copy__4->SetBinError(15,9.662708);
   h_copy__4->SetBinError(16,11.39479);
   h_copy__4->SetBinError(17,11.77818);
   h_copy__4->SetBinError(18,9.752103);
   h_copy__4->SetBinError(19,9.159179);
   h_copy__4->SetBinError(20,8.816015);
   h_copy__4->SetMinimum(0);
   h_copy__4->SetEntries(3870);
   h_copy__4->SetDirectory(0);
   h_copy__4->SetStats(0);
   h_copy__4->SetLineWidth(2);
   h_copy__4->SetMarkerStyle(20);
   h_copy__4->SetMarkerSize(0.75);
   h_copy__4->GetXaxis()->SetTitle("#it{m}(#it{K^{+}}#it{#pi^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   h_copy__4->GetXaxis()->SetNdivisions(505);
   h_copy__4->GetXaxis()->SetLabelFont(132);
   h_copy__4->GetXaxis()->SetLabelOffset(0.01);
   h_copy__4->GetXaxis()->SetLabelSize(0.06);
   h_copy__4->GetXaxis()->SetTitleSize(0.072);
   h_copy__4->GetXaxis()->SetTitleOffset(0.95);
   h_copy__4->GetXaxis()->SetTitleFont(132);
   h_copy__4->GetYaxis()->SetTitle("Decays / (50 MeV/#it{c}^{2})");
   h_copy__4->GetYaxis()->SetNdivisions(505);
   h_copy__4->GetYaxis()->SetLabelFont(132);
   h_copy__4->GetYaxis()->SetLabelOffset(0.01);
   h_copy__4->GetYaxis()->SetLabelSize(0.06);
   h_copy__4->GetYaxis()->SetTitleSize(0.072);
   h_copy__4->GetYaxis()->SetTitleOffset(0.95);
   h_copy__4->GetYaxis()->SetTitleFont(132);
   h_copy__4->GetZaxis()->SetLabelFont(132);
   h_copy__4->GetZaxis()->SetLabelSize(0.06);
   h_copy__4->GetZaxis()->SetTitleSize(0.072);
   h_copy__4->GetZaxis()->SetTitleOffset(1.2);
   h_copy__4->GetZaxis()->SetTitleFont(132);
   h_copy__4->Draw("sameaxis");
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> LHCb-PAPER-2016-025-figs/Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: can_ctl/can_ctl
//=========  (Fri Sep  9 13:43:17 2016) by ROOT version6.06/06
   TCanvas *can_ctl = new TCanvas("can_ctl", "can_ctl",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_ctl->Range(-1.3,-0.243038,1.2,1.275949);
   can_ctl->SetFillColor(0);
   can_ctl->SetBorderMode(0);
   can_ctl->SetBorderSize(2);
   can_ctl->SetTickx(1);
   can_ctl->SetTicky(1);
   can_ctl->SetLeftMargin(0.12);
   can_ctl->SetRightMargin(0.08);
   can_ctl->SetTopMargin(0.05);
   can_ctl->SetBottomMargin(0.16);
   can_ctl->SetFrameLineWidth(2);
   can_ctl->SetFrameBorderMode(0);
   can_ctl->SetFrameLineWidth(2);
   can_ctl->SetFrameBorderMode(0);
   
   TH1D *frame_7fa467279640__1 = new TH1D("frame_7fa467279640__1","",20,-1,1);
   frame_7fa467279640__1->SetBinContent(1,12936.47);
   frame_7fa467279640__1->SetMaximum(1.2);
   frame_7fa467279640__1->SetEntries(1);
   frame_7fa467279640__1->SetDirectory(0);
   frame_7fa467279640__1->SetStats(0);
   frame_7fa467279640__1->SetLineWidth(2);
   frame_7fa467279640__1->SetMarkerStyle(20);
   frame_7fa467279640__1->GetXaxis()->SetTitle("cos#it{#theta}_{#it{l}}");
   frame_7fa467279640__1->GetXaxis()->SetNdivisions(505);
   frame_7fa467279640__1->GetXaxis()->SetLabelFont(132);
   frame_7fa467279640__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7fa467279640__1->GetXaxis()->SetLabelSize(0.06);
   frame_7fa467279640__1->GetXaxis()->SetTitleSize(0.072);
   frame_7fa467279640__1->GetXaxis()->SetTitleOffset(0.95);
   frame_7fa467279640__1->GetXaxis()->SetTitleFont(132);
   frame_7fa467279640__1->GetYaxis()->SetTitle("Relative efficiency");
   frame_7fa467279640__1->GetYaxis()->SetNdivisions(505);
   frame_7fa467279640__1->GetYaxis()->SetLabelFont(132);
   frame_7fa467279640__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7fa467279640__1->GetYaxis()->SetLabelSize(0.06);
   frame_7fa467279640__1->GetYaxis()->SetTitleSize(0.072);
   frame_7fa467279640__1->GetYaxis()->SetTitleOffset(0.8);
   frame_7fa467279640__1->GetYaxis()->SetTitleFont(132);
   frame_7fa467279640__1->GetZaxis()->SetLabelFont(132);
   frame_7fa467279640__1->GetZaxis()->SetLabelSize(0.06);
   frame_7fa467279640__1->GetZaxis()->SetTitleSize(0.072);
   frame_7fa467279640__1->GetZaxis()->SetTitleOffset(1.2);
   frame_7fa467279640__1->GetZaxis()->SetTitleFont(132);
   frame_7fa467279640__1->Draw("FUNC");
   
   Double_t h_data_fx3001[20] = {
   -0.95,
   -0.85,
   -0.75,
   -0.65,
   -0.55,
   -0.45,
   -0.35,
   -0.25,
   -0.15,
   -0.05,
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t h_data_fy3001[20] = {
   0.8200146,
   0.8814847,
   0.92221,
   0.9663108,
   1.011045,
   1.048455,
   1.060308,
   1.084489,
   1.102133,
   1.11438,
   1.107218,
   1.106222,
   1.088001,
   1.068362,
   1.042241,
   1.018164,
   0.9744594,
   0.9210047,
   0.8490432,
   0.814462};
   Double_t h_data_felx3001[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_fely3001[20] = {
   0.007474189,
   0.007739146,
   0.007853697,
   0.008027783,
   0.00820789,
   0.008377245,
   0.008381565,
   0.008490258,
   0.008577304,
   0.008605543,
   0.008599393,
   0.008582619,
   0.008501599,
   0.008426222,
   0.008326092,
   0.00823285,
   0.008057141,
   0.007858425,
   0.007561445,
   0.007450429};
   Double_t h_data_fehx3001[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_fehy3001[20] = {
   0.007474189,
   0.007739146,
   0.007853697,
   0.008027783,
   0.00820789,
   0.008377245,
   0.008381565,
   0.008490258,
   0.008577304,
   0.008605543,
   0.008599393,
   0.008582619,
   0.008501599,
   0.008426222,
   0.008326092,
   0.00823285,
   0.008057141,
   0.007858425,
   0.007561445,
   0.007450429};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__ctl");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__ctl",100,-1.2,1.2);
   Graph_h_data3001->SetMinimum(0.7754141);
   Graph_h_data3001->SetMaximum(1.154583);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetNdivisions(505);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("x");
   
   Double_t RooPolyAcc_Int[ctk,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fx1[46] = {
   -1.1,
   -1.1,
   -1,
   -0.95,
   -0.9,
   -0.85,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   -0.05,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1,
   1.1,
   1.1};
   Double_t RooPolyAcc_Int[ctk,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fy1[46] = {
   0,
   0.7665526,
   0.7665526,
   0.7993137,
   0.8307489,
   0.8608025,
   0.8894214,
   0.9165558,
   0.9421588,
   0.9661865,
   0.9885983,
   1.009356,
   1.028425,
   1.045774,
   1.061374,
   1.075199,
   1.087227,
   1.097437,
   1.105814,
   1.112343,
   1.117014,
   1.11982,
   1.120756,
   1.11982,
   1.117014,
   1.112343,
   1.105814,
   1.097437,
   1.087227,
   1.075199,
   1.061374,
   1.045774,
   1.028425,
   1.009356,
   0.9885983,
   0.9661865,
   0.9421588,
   0.9165558,
   0.8894214,
   0.8608025,
   0.8307489,
   0.7993137,
   0.7665526,
   0.7665526,
   0.7665526,
   0};
   TGraph *graph = new TGraph(46,RooPolyAcc_Int[ctk,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fx1,RooPolyAcc_Int[ctk,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fy1);
   graph->SetName("RooPolyAcc_Int[ctk,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]");
   graph->SetTitle("Projection of RooPolyAcc");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1 = new TH1F("Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1","Projection of RooPolyAcc",100,-1.32,1.32);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->SetMinimum(0);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->SetMaximum(1.232831);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->SetDirectory(0);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->SetStats(0);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->SetLineWidth(2);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->SetMarkerStyle(20);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetNdivisions(505);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetXaxis()->SetTitleFont(132);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetNdivisions(505);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetTitleOffset(0.8);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetYaxis()->SetTitleFont(132);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetZaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetZaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetZaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_RooPolyAcc_IntoBctkcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RooPolyAcc_Int[ctk,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]1);
   
   graph->Draw("l");
   
   TH1D *frame_7fa467279640__2 = new TH1D("frame_7fa467279640__2","",20,-1,1);
   frame_7fa467279640__2->SetBinContent(1,12936.47);
   frame_7fa467279640__2->SetMaximum(1.2);
   frame_7fa467279640__2->SetEntries(1);
   frame_7fa467279640__2->SetDirectory(0);
   frame_7fa467279640__2->SetStats(0);
   frame_7fa467279640__2->SetLineWidth(2);
   frame_7fa467279640__2->SetMarkerStyle(20);
   frame_7fa467279640__2->GetXaxis()->SetTitle("cos#it{#theta}_{#it{l}}");
   frame_7fa467279640__2->GetXaxis()->SetNdivisions(505);
   frame_7fa467279640__2->GetXaxis()->SetLabelFont(132);
   frame_7fa467279640__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7fa467279640__2->GetXaxis()->SetLabelSize(0.06);
   frame_7fa467279640__2->GetXaxis()->SetTitleSize(0.072);
   frame_7fa467279640__2->GetXaxis()->SetTitleOffset(0.95);
   frame_7fa467279640__2->GetXaxis()->SetTitleFont(132);
   frame_7fa467279640__2->GetYaxis()->SetTitle("Relative efficiency");
   frame_7fa467279640__2->GetYaxis()->SetNdivisions(505);
   frame_7fa467279640__2->GetYaxis()->SetLabelFont(132);
   frame_7fa467279640__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7fa467279640__2->GetYaxis()->SetLabelSize(0.06);
   frame_7fa467279640__2->GetYaxis()->SetTitleSize(0.072);
   frame_7fa467279640__2->GetYaxis()->SetTitleOffset(0.8);
   frame_7fa467279640__2->GetYaxis()->SetTitleFont(132);
   frame_7fa467279640__2->GetZaxis()->SetLabelFont(132);
   frame_7fa467279640__2->GetZaxis()->SetLabelSize(0.06);
   frame_7fa467279640__2->GetZaxis()->SetTitleSize(0.072);
   frame_7fa467279640__2->GetZaxis()->SetTitleOffset(1.2);
   frame_7fa467279640__2->GetZaxis()->SetTitleFont(132);
   frame_7fa467279640__2->Draw("AXISSAME");
   
   TH1F *h_ctl__3 = new TH1F("h_ctl__3","h_ctl",20,-1,1);
   h_ctl__3->SetBinContent(1,0.8200146);
   h_ctl__3->SetBinContent(2,0.8814847);
   h_ctl__3->SetBinContent(3,0.92221);
   h_ctl__3->SetBinContent(4,0.9663108);
   h_ctl__3->SetBinContent(5,1.011045);
   h_ctl__3->SetBinContent(6,1.048455);
   h_ctl__3->SetBinContent(7,1.060308);
   h_ctl__3->SetBinContent(8,1.084489);
   h_ctl__3->SetBinContent(9,1.102133);
   h_ctl__3->SetBinContent(10,1.11438);
   h_ctl__3->SetBinContent(11,1.107218);
   h_ctl__3->SetBinContent(12,1.106222);
   h_ctl__3->SetBinContent(13,1.088001);
   h_ctl__3->SetBinContent(14,1.068362);
   h_ctl__3->SetBinContent(15,1.042241);
   h_ctl__3->SetBinContent(16,1.018164);
   h_ctl__3->SetBinContent(17,0.9744594);
   h_ctl__3->SetBinContent(18,0.9210047);
   h_ctl__3->SetBinContent(19,0.8490433);
   h_ctl__3->SetBinContent(20,0.8144619);
   h_ctl__3->SetBinError(1,0.007474189);
   h_ctl__3->SetBinError(2,0.007739146);
   h_ctl__3->SetBinError(3,0.007853697);
   h_ctl__3->SetBinError(4,0.008027783);
   h_ctl__3->SetBinError(5,0.00820789);
   h_ctl__3->SetBinError(6,0.008377245);
   h_ctl__3->SetBinError(7,0.008381565);
   h_ctl__3->SetBinError(8,0.008490258);
   h_ctl__3->SetBinError(9,0.008577304);
   h_ctl__3->SetBinError(10,0.008605543);
   h_ctl__3->SetBinError(11,0.008599393);
   h_ctl__3->SetBinError(12,0.008582619);
   h_ctl__3->SetBinError(13,0.008501599);
   h_ctl__3->SetBinError(14,0.008426222);
   h_ctl__3->SetBinError(15,0.008326092);
   h_ctl__3->SetBinError(16,0.00823285);
   h_ctl__3->SetBinError(17,0.008057141);
   h_ctl__3->SetBinError(18,0.007858425);
   h_ctl__3->SetBinError(19,0.007561445);
   h_ctl__3->SetBinError(20,0.007450429);
   h_ctl__3->SetEntries(321841);
   h_ctl__3->SetStats(0);
   h_ctl__3->SetLineWidth(2);
   h_ctl__3->SetMarkerStyle(20);
   h_ctl__3->GetXaxis()->SetNdivisions(505);
   h_ctl__3->GetXaxis()->SetLabelFont(132);
   h_ctl__3->GetXaxis()->SetLabelOffset(0.01);
   h_ctl__3->GetXaxis()->SetLabelSize(0.06);
   h_ctl__3->GetXaxis()->SetTitleSize(0.072);
   h_ctl__3->GetXaxis()->SetTitleOffset(0.95);
   h_ctl__3->GetXaxis()->SetTitleFont(132);
   h_ctl__3->GetYaxis()->SetNdivisions(505);
   h_ctl__3->GetYaxis()->SetLabelFont(132);
   h_ctl__3->GetYaxis()->SetLabelOffset(0.01);
   h_ctl__3->GetYaxis()->SetLabelSize(0.06);
   h_ctl__3->GetYaxis()->SetTitleSize(0.072);
   h_ctl__3->GetYaxis()->SetTitleOffset(0.8);
   h_ctl__3->GetYaxis()->SetTitleFont(132);
   h_ctl__3->GetZaxis()->SetLabelFont(132);
   h_ctl__3->GetZaxis()->SetLabelSize(0.06);
   h_ctl__3->GetZaxis()->SetTitleSize(0.072);
   h_ctl__3->GetZaxis()->SetTitleOffset(1.2);
   h_ctl__3->GetZaxis()->SetTitleFont(132);
   h_ctl__3->Draw("same hist");
   
   TPaveText *pt = new TPaveText(0.55,0.2,0.85,0.35,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   can_ctl->Modified();
   can_ctl->cd();
   can_ctl->SetSelected(can_ctl);
}


==> LHCb-PAPER-2016-025-figs/Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: can_ctk/can_ctk
//=========  (Fri Sep  9 13:43:25 2016) by ROOT version6.06/06
   TCanvas *can_ctk = new TCanvas("can_ctk", "can_ctk",615,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_ctk->Range(-1.3,-0.243038,1.2,1.275949);
   can_ctk->SetFillColor(0);
   can_ctk->SetBorderMode(0);
   can_ctk->SetBorderSize(2);
   can_ctk->SetTickx(1);
   can_ctk->SetTicky(1);
   can_ctk->SetLeftMargin(0.12);
   can_ctk->SetRightMargin(0.08);
   can_ctk->SetTopMargin(0.05);
   can_ctk->SetBottomMargin(0.16);
   can_ctk->SetFrameLineWidth(2);
   can_ctk->SetFrameBorderMode(0);
   can_ctk->SetFrameLineWidth(2);
   can_ctk->SetFrameBorderMode(0);
   
   TH1D *frame_7fa4677016d0__4 = new TH1D("frame_7fa4677016d0__4","",20,-1,1);
   frame_7fa4677016d0__4->SetBinContent(1,12845.43);
   frame_7fa4677016d0__4->SetMaximum(1.2);
   frame_7fa4677016d0__4->SetEntries(1);
   frame_7fa4677016d0__4->SetDirectory(0);
   frame_7fa4677016d0__4->SetStats(0);
   frame_7fa4677016d0__4->SetLineWidth(2);
   frame_7fa4677016d0__4->SetMarkerStyle(20);
   frame_7fa4677016d0__4->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   frame_7fa4677016d0__4->GetXaxis()->SetNdivisions(505);
   frame_7fa4677016d0__4->GetXaxis()->SetLabelFont(132);
   frame_7fa4677016d0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_7fa4677016d0__4->GetXaxis()->SetLabelSize(0.06);
   frame_7fa4677016d0__4->GetXaxis()->SetTitleSize(0.072);
   frame_7fa4677016d0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_7fa4677016d0__4->GetXaxis()->SetTitleFont(132);
   frame_7fa4677016d0__4->GetYaxis()->SetTitle("Relative efficiency");
   frame_7fa4677016d0__4->GetYaxis()->SetNdivisions(505);
   frame_7fa4677016d0__4->GetYaxis()->SetLabelFont(132);
   frame_7fa4677016d0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_7fa4677016d0__4->GetYaxis()->SetLabelSize(0.06);
   frame_7fa4677016d0__4->GetYaxis()->SetTitleSize(0.072);
   frame_7fa4677016d0__4->GetYaxis()->SetTitleOffset(0.8);
   frame_7fa4677016d0__4->GetYaxis()->SetTitleFont(132);
   frame_7fa4677016d0__4->GetZaxis()->SetLabelFont(132);
   frame_7fa4677016d0__4->GetZaxis()->SetLabelSize(0.06);
   frame_7fa4677016d0__4->GetZaxis()->SetTitleSize(0.072);
   frame_7fa4677016d0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_7fa4677016d0__4->GetZaxis()->SetTitleFont(132);
   frame_7fa4677016d0__4->Draw("FUNC");
   
   Double_t h_data_fx3002[20] = {
   -0.95,
   -0.85,
   -0.75,
   -0.65,
   -0.55,
   -0.45,
   -0.35,
   -0.25,
   -0.15,
   -0.05,
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t h_data_fy3002[20] = {
   0.7648,
   0.9811035,
   1.031605,
   1.065055,
   1.094208,
   1.094793,
   1.106465,
   1.100345,
   1.087835,
   1.097135,
   1.096236,
   1.076382,
   1.057526,
   1.019798,
   1.00041,
   0.9799072,
   0.9339884,
   0.8827595,
   0.790599,
   0.7390529};
   Double_t h_data_felx3002[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_fely3002[20] = {
   0.007081795,
   0.008059131,
   0.008285726,
   0.008424494,
   0.008570702,
   0.00854581,
   0.008617346,
   0.008581733,
   0.008538984,
   0.00859308,
   0.008580989,
   0.008501029,
   0.00845347,
   0.008263192,
   0.008169055,
   0.00809687,
   0.007887275,
   0.007683671,
   0.007246251,
   0.007012552};
   Double_t h_data_fehx3002[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_fehy3002[20] = {
   0.007081795,
   0.008059131,
   0.008285726,
   0.008424494,
   0.008570702,
   0.00854581,
   0.008617346,
   0.008581733,
   0.008538984,
   0.00859308,
   0.008580989,
   0.008501029,
   0.00845347,
   0.008263192,
   0.008169055,
   0.00809687,
   0.007887275,
   0.007683671,
   0.007246251,
   0.007012552};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__ctk");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__ctk",100,-1.2,1.2);
   Graph_h_data3002->SetMinimum(0.6937361);
   Graph_h_data3002->SetMaximum(1.153387);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetNdivisions(505);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("x");
   
   Double_t RooPolyAcc_Int[ctl,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fx2[59] = {
   -1.1,
   -1.1,
   -1,
   -0.99375,
   -0.9875,
   -0.98125,
   -0.975,
   -0.96875,
   -0.9625,
   -0.95625,
   -0.95,
   -0.94375,
   -0.9375,
   -0.93125,
   -0.925,
   -0.9125,
   -0.9,
   -0.8875,
   -0.875,
   -0.8625,
   -0.85,
   -0.8375,
   -0.825,
   -0.8125,
   -0.8,
   -0.775,
   -0.75,
   -0.725,
   -0.7,
   -0.6,
   -0.55,
   -0.5,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.15,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.9,
   0.95,
   1,
   1,
   1.1,
   1.1};
   Double_t RooPolyAcc_Int[ctl,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fy2[59] = {
   0,
   0.5259264,
   0.5259264,
   0.5630695,
   0.5980627,
   0.6310064,
   0.6619972,
   0.6911281,
   0.7184889,
   0.7441661,
   0.7682428,
   0.7907991,
   0.8119121,
   0.8316559,
   0.8501018,
   0.8833705,
   0.9122337,
   0.937166,
   0.9586033,
   0.9769452,
   0.9925575,
   1.005774,
   1.016898,
   1.026205,
   1.033945,
   1.045601,
   1.053399,
   1.058562,
   1.062038,
   1.070795,
   1.076089,
   1.082693,
   1.097284,
   1.103505,
   1.107982,
   1.110253,
   1.110146,
   1.107761,
   1.103411,
   1.090666,
   1.075642,
   1.06054,
   1.04466,
   1.035409,
   1.024499,
   1.011306,
   0.9952825,
   0.9760393,
   0.9534198,
   0.9275521,
   0.8988606,
   0.8680247,
   0.8358637,
   0.7701773,
   0.7365119,
   0.7001472,
   0.7001472,
   0.7001472,
   0};
   TGraph *graph = new TGraph(59,RooPolyAcc_Int[ctl,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fx2,RooPolyAcc_Int[ctl,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fy2);
   graph->SetName("RooPolyAcc_Int[ctl,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]");
   graph->SetTitle("Projection of RooPolyAcc");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2 = new TH1F("Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2","Projection of RooPolyAcc",100,-1.32,1.32);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->SetMinimum(0);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->SetMaximum(1.221278);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->SetDirectory(0);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->SetStats(0);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->SetLineWidth(2);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->SetMarkerStyle(20);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetNdivisions(505);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetXaxis()->SetTitleFont(132);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetNdivisions(505);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetTitleOffset(0.8);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetYaxis()->SetTitleFont(132);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetZaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetZaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetZaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_RooPolyAcc_IntoBctlcOmkpicOphicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RooPolyAcc_Int[ctl,mkpi,phi,q2]_Norm[ctk,ctl,mkpi,phi,q2]2);
   
   graph->Draw("l");
   
   TH1D *frame_7fa4677016d0__5 = new TH1D("frame_7fa4677016d0__5","",20,-1,1);
   frame_7fa4677016d0__5->SetBinContent(1,12845.43);
   frame_7fa4677016d0__5->SetMaximum(1.2);
   frame_7fa4677016d0__5->SetEntries(1);
   frame_7fa4677016d0__5->SetDirectory(0);
   frame_7fa4677016d0__5->SetStats(0);
   frame_7fa4677016d0__5->SetLineWidth(2);
   frame_7fa4677016d0__5->SetMarkerStyle(20);
   frame_7fa4677016d0__5->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   frame_7fa4677016d0__5->GetXaxis()->SetNdivisions(505);
   frame_7fa4677016d0__5->GetXaxis()->SetLabelFont(132);
   frame_7fa4677016d0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_7fa4677016d0__5->GetXaxis()->SetLabelSize(0.06);
   frame_7fa4677016d0__5->GetXaxis()->SetTitleSize(0.072);
   frame_7fa4677016d0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_7fa4677016d0__5->GetXaxis()->SetTitleFont(132);
   frame_7fa4677016d0__5->GetYaxis()->SetTitle("Relative efficiency");
   frame_7fa4677016d0__5->GetYaxis()->SetNdivisions(505);
   frame_7fa4677016d0__5->GetYaxis()->SetLabelFont(132);
   frame_7fa4677016d0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_7fa4677016d0__5->GetYaxis()->SetLabelSize(0.06);
   frame_7fa4677016d0__5->GetYaxis()->SetTitleSize(0.072);
   frame_7fa4677016d0__5->GetYaxis()->SetTitleOffset(0.8);
   frame_7fa4677016d0__5->GetYaxis()->SetTitleFont(132);
   frame_7fa4677016d0__5->GetZaxis()->SetLabelFont(132);
   frame_7fa4677016d0__5->GetZaxis()->SetLabelSize(0.06);
   frame_7fa4677016d0__5->GetZaxis()->SetTitleSize(0.072);
   frame_7fa4677016d0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_7fa4677016d0__5->GetZaxis()->SetTitleFont(132);
   frame_7fa4677016d0__5->Draw("AXISSAME");
   
   TH1F *h_ctk__6 = new TH1F("h_ctk__6","h_ctk",20,-1,1);
   h_ctk__6->SetBinContent(1,0.7648);
   h_ctk__6->SetBinContent(2,0.9811035);
   h_ctk__6->SetBinContent(3,1.031605);
   h_ctk__6->SetBinContent(4,1.065055);
   h_ctk__6->SetBinContent(5,1.094208);
   h_ctk__6->SetBinContent(6,1.094793);
   h_ctk__6->SetBinContent(7,1.106465);
   h_ctk__6->SetBinContent(8,1.100345);
   h_ctk__6->SetBinContent(9,1.087835);
   h_ctk__6->SetBinContent(10,1.097135);
   h_ctk__6->SetBinContent(11,1.096236);
   h_ctk__6->SetBinContent(12,1.076382);
   h_ctk__6->SetBinContent(13,1.057526);
   h_ctk__6->SetBinContent(14,1.019798);
   h_ctk__6->SetBinContent(15,1.00041);
   h_ctk__6->SetBinContent(16,0.9799072);
   h_ctk__6->SetBinContent(17,0.9339884);
   h_ctk__6->SetBinContent(18,0.8827595);
   h_ctk__6->SetBinContent(19,0.790599);
   h_ctk__6->SetBinContent(20,0.7390529);
   h_ctk__6->SetBinError(1,0.007081795);
   h_ctk__6->SetBinError(2,0.008059131);
   h_ctk__6->SetBinError(3,0.008285726);
   h_ctk__6->SetBinError(4,0.008424494);
   h_ctk__6->SetBinError(5,0.008570702);
   h_ctk__6->SetBinError(6,0.00854581);
   h_ctk__6->SetBinError(7,0.008617346);
   h_ctk__6->SetBinError(8,0.008581733);
   h_ctk__6->SetBinError(9,0.008538984);
   h_ctk__6->SetBinError(10,0.00859308);
   h_ctk__6->SetBinError(11,0.008580989);
   h_ctk__6->SetBinError(12,0.008501029);
   h_ctk__6->SetBinError(13,0.00845347);
   h_ctk__6->SetBinError(14,0.008263192);
   h_ctk__6->SetBinError(15,0.008169055);
   h_ctk__6->SetBinError(16,0.00809687);
   h_ctk__6->SetBinError(17,0.007887275);
   h_ctk__6->SetBinError(18,0.007683671);
   h_ctk__6->SetBinError(19,0.007246251);
   h_ctk__6->SetBinError(20,0.007012552);
   h_ctk__6->SetEntries(321841);
   h_ctk__6->SetStats(0);
   h_ctk__6->SetLineWidth(2);
   h_ctk__6->SetMarkerStyle(20);
   h_ctk__6->GetXaxis()->SetNdivisions(505);
   h_ctk__6->GetXaxis()->SetLabelFont(132);
   h_ctk__6->GetXaxis()->SetLabelOffset(0.01);
   h_ctk__6->GetXaxis()->SetLabelSize(0.06);
   h_ctk__6->GetXaxis()->SetTitleSize(0.072);
   h_ctk__6->GetXaxis()->SetTitleOffset(0.95);
   h_ctk__6->GetXaxis()->SetTitleFont(132);
   h_ctk__6->GetYaxis()->SetNdivisions(505);
   h_ctk__6->GetYaxis()->SetLabelFont(132);
   h_ctk__6->GetYaxis()->SetLabelOffset(0.01);
   h_ctk__6->GetYaxis()->SetLabelSize(0.06);
   h_ctk__6->GetYaxis()->SetTitleSize(0.072);
   h_ctk__6->GetYaxis()->SetTitleOffset(0.8);
   h_ctk__6->GetYaxis()->SetTitleFont(132);
   h_ctk__6->GetZaxis()->SetLabelFont(132);
   h_ctk__6->GetZaxis()->SetLabelSize(0.06);
   h_ctk__6->GetZaxis()->SetTitleSize(0.072);
   h_ctk__6->GetZaxis()->SetTitleOffset(1.2);
   h_ctk__6->GetZaxis()->SetTitleFont(132);
   h_ctk__6->Draw("same hist");
   
   TPaveText *pt = new TPaveText(0.55,0.2,0.85,0.35,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   can_ctk->Modified();
   can_ctk->cd();
   can_ctk->SetSelected(can_ctk);
}


==> LHCb-PAPER-2016-025-figs/Fig3c.C <==
void Fig3c()
{
//=========Macro generated from canvas: can_phi/can_phi
//=========  (Fri Sep  9 13:43:32 2016) by ROOT version6.06/06
   TCanvas *can_phi = new TCanvas("can_phi", "can_phi",1253,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_phi->Range(-1.3,-0.243038,1.2,1.275949);
   can_phi->SetFillColor(0);
   can_phi->SetBorderMode(0);
   can_phi->SetBorderSize(2);
   can_phi->SetTickx(1);
   can_phi->SetTicky(1);
   can_phi->SetLeftMargin(0.12);
   can_phi->SetRightMargin(0.08);
   can_phi->SetTopMargin(0.05);
   can_phi->SetBottomMargin(0.16);
   can_phi->SetFrameLineWidth(2);
   can_phi->SetFrameBorderMode(0);
   can_phi->SetFrameLineWidth(2);
   can_phi->SetFrameBorderMode(0);
   
   TH1D *frame_7fa467577490__7 = new TH1D("frame_7fa467577490__7","",20,-1,1);
   frame_7fa467577490__7->SetBinContent(1,12323.67);
   frame_7fa467577490__7->SetMaximum(1.2);
   frame_7fa467577490__7->SetEntries(1);
   frame_7fa467577490__7->SetDirectory(0);
   frame_7fa467577490__7->SetStats(0);
   frame_7fa467577490__7->SetLineWidth(2);
   frame_7fa467577490__7->SetMarkerStyle(20);
   frame_7fa467577490__7->GetXaxis()->SetTitle("#it{#phi'}");
   frame_7fa467577490__7->GetXaxis()->SetNdivisions(505);
   frame_7fa467577490__7->GetXaxis()->SetLabelFont(132);
   frame_7fa467577490__7->GetXaxis()->SetLabelOffset(0.01);
   frame_7fa467577490__7->GetXaxis()->SetLabelSize(0.06);
   frame_7fa467577490__7->GetXaxis()->SetTitleSize(0.072);
   frame_7fa467577490__7->GetXaxis()->SetTitleOffset(0.95);
   frame_7fa467577490__7->GetXaxis()->SetTitleFont(132);
   frame_7fa467577490__7->GetYaxis()->SetTitle("Relative efficiency");
   frame_7fa467577490__7->GetYaxis()->SetNdivisions(505);
   frame_7fa467577490__7->GetYaxis()->SetLabelFont(132);
   frame_7fa467577490__7->GetYaxis()->SetLabelOffset(0.01);
   frame_7fa467577490__7->GetYaxis()->SetLabelSize(0.06);
   frame_7fa467577490__7->GetYaxis()->SetTitleSize(0.072);
   frame_7fa467577490__7->GetYaxis()->SetTitleOffset(0.8);
   frame_7fa467577490__7->GetYaxis()->SetTitleFont(132);
   frame_7fa467577490__7->GetZaxis()->SetLabelFont(132);
   frame_7fa467577490__7->GetZaxis()->SetLabelSize(0.06);
   frame_7fa467577490__7->GetZaxis()->SetTitleSize(0.072);
   frame_7fa467577490__7->GetZaxis()->SetTitleOffset(1.2);
   frame_7fa467577490__7->GetZaxis()->SetTitleFont(132);
   frame_7fa467577490__7->Draw("FUNC");
   
   Double_t h_data_fx3003[20] = {
   -0.95,
   -0.85,
   -0.75,
   -0.65,
   -0.55,
   -0.45,
   -0.35,
   -0.25,
   -0.15,
   -0.05,
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t h_data_fy3003[20] = {
   1.019193,
   1.016612,
   0.9912761,
   0.9811472,
   0.9574123,
   0.9576745,
   0.9777188,
   0.9962171,
   1.044297,
   1.058228,
   1.061362,
   1.031842,
   1.011827,
   0.993502,
   0.9722108,
   0.9520847,
   0.9681444,
   0.9808577,
   1.009253,
   1.019154};
   Double_t h_data_felx3003[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_fely3003[20] = {
   0.00825873,
   0.008245434,
   0.008140333,
   0.008087195,
   0.007994777,
   0.007973823,
   0.008076992,
   0.008152473,
   0.008363167,
   0.00841644,
   0.008427791,
   0.008310381,
   0.008229514,
   0.008163588,
   0.008076417,
   0.007958164,
   0.008025366,
   0.008099668,
   0.008221474,
   0.008263074};
   Double_t h_data_fehx3003[20] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h_data_fehy3003[20] = {
   0.00825873,
   0.008245434,
   0.008140333,
   0.008087195,
   0.007994777,
   0.007973823,
   0.008076992,
   0.008152473,
   0.008363167,
   0.00841644,
   0.008427791,
   0.008310381,
   0.008229514,
   0.008163588,
   0.008076417,
   0.007958164,
   0.008025366,
   0.008099668,
   0.008221474,
   0.008263074};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h_data_fx3003,h_data_fy3003,h_data_felx3003,h_data_fehx3003,h_data_fely3003,h_data_fehy3003);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__phi");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3003 = new TH1F("Graph_h_data3003","Histogram of data_plot__phi",100,-1.2,1.2);
   Graph_h_data3003->SetMinimum(0.9315602);
   Graph_h_data3003->SetMaximum(1.082356);
   Graph_h_data3003->SetDirectory(0);
   Graph_h_data3003->SetStats(0);
   Graph_h_data3003->SetLineWidth(2);
   Graph_h_data3003->SetMarkerStyle(20);
   Graph_h_data3003->GetXaxis()->SetNdivisions(505);
   Graph_h_data3003->GetXaxis()->SetLabelFont(132);
   Graph_h_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3003->GetXaxis()->SetTitleFont(132);
   Graph_h_data3003->GetYaxis()->SetNdivisions(505);
   Graph_h_data3003->GetYaxis()->SetLabelFont(132);
   Graph_h_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3003->GetYaxis()->SetTitleFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3003);
   
   grae->Draw("x");
   
   Double_t RooPolyAcc_Int[ctk,ctl,mkpi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fx3[140] = {
   -1.1,
   -1.1,
   -1,
   -0.99375,
   -0.9875,
   -0.98125,
   -0.975,
   -0.96875,
   -0.9625,
   -0.95625,
   -0.95,
   -0.94375,
   -0.9375,
   -0.93125,
   -0.925,
   -0.91875,
   -0.9125,
   -0.90625,
   -0.9,
   -0.8875,
   -0.875,
   -0.8625,
   -0.85,
   -0.8375,
   -0.825,
   -0.8,
   -0.75,
   -0.725,
   -0.7,
   -0.6875,
   -0.675,
   -0.6625,
   -0.65,
   -0.6375,
   -0.625,
   -0.6125,
   -0.6,
   -0.5875,
   -0.575,
   -0.5625,
   -0.55,
   -0.5375,
   -0.525,
   -0.5125,
   -0.5,
   -0.4875,
   -0.475,
   -0.4625,
   -0.45,
   -0.4375,
   -0.425,
   -0.4,
   -0.375,
   -0.35,
   -0.3,
   -0.25,
   -0.225,
   -0.2,
   -0.175,
   -0.15,
   -0.125,
   -0.1,
   -0.0875,
   -0.075,
   -0.0625,
   -0.05,
   -0.0375,
   -0.025,
   -0.0125,
   0,
   0.0125,
   0.025,
   0.0375,
   0.05,
   0.0625,
   0.075,
   0.0875,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.3,
   0.35,
   0.375,
   0.4,
   0.425,
   0.4375,
   0.45,
   0.4625,
   0.475,
   0.4875,
   0.5,
   0.5125,
   0.525,
   0.5375,
   0.55,
   0.5625,
   0.575,
   0.5875,
   0.6,
   0.6125,
   0.625,
   0.6375,
   0.65,
   0.6625,
   0.675,
   0.6875,
   0.7,
   0.725,
   0.75,
   0.8,
   0.825,
   0.8375,
   0.85,
   0.8625,
   0.875,
   0.8875,
   0.9,
   0.90625,
   0.9125,
   0.91875,
   0.925,
   0.93125,
   0.9375,
   0.94375,
   0.95,
   0.95625,
   0.9625,
   0.96875,
   0.975,
   0.98125,
   0.9875,
   0.99375,
   1,
   1,
   1.1,
   1.1};
   Double_t RooPolyAcc_Int[ctk,ctl,mkpi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fy3[140] = {
   0,
   0.9974119,
   0.9974119,
   1.00153,
   1.005251,
   1.008591,
   1.011569,
   1.0142,
   1.016502,
   1.01849,
   1.020181,
   1.021589,
   1.022728,
   1.023615,
   1.024261,
   1.024681,
   1.024889,
   1.024896,
   1.024716,
   1.023839,
   1.022351,
   1.020339,
   1.017882,
   1.015056,
   1.011932,
   1.005045,
   0.990264,
   0.983097,
   0.9764607,
   0.9734109,
   0.9705706,
   0.9679588,
   0.9655917,
   0.9634829,
   0.9616432,
   0.960081,
   0.9588025,
   0.9578114,
   0.9571096,
   0.9566971,
   0.9565717,
   0.9567299,
   0.9571665,
   0.9578746,
   0.9588462,
   0.960072,
   0.9615414,
   0.9632429,
   0.965164,
   0.9672915,
   0.9696111,
   0.9747674,
   0.9805086,
   0.9867043,
   0.9999203,
   1.013339,
   1.019798,
   1.02593,
   1.031622,
   1.036772,
   1.04129,
   1.045097,
   1.046712,
   1.048127,
   1.049334,
   1.050329,
   1.051107,
   1.051665,
   1.052001,
   1.052113,
   1.052001,
   1.051665,
   1.051107,
   1.050329,
   1.049334,
   1.048127,
   1.046712,
   1.045097,
   1.04129,
   1.036772,
   1.031622,
   1.02593,
   1.019798,
   1.013339,
   0.9999203,
   0.9867043,
   0.9805086,
   0.9747674,
   0.9696111,
   0.9672915,
   0.965164,
   0.9632429,
   0.9615414,
   0.960072,
   0.9588462,
   0.9578746,
   0.9571665,
   0.9567299,
   0.9565717,
   0.9566971,
   0.9571096,
   0.9578114,
   0.9588025,
   0.960081,
   0.9616432,
   0.9634829,
   0.9655917,
   0.9679588,
   0.9705706,
   0.9734109,
   0.9764607,
   0.983097,
   0.990264,
   1.005045,
   1.011932,
   1.015056,
   1.017882,
   1.020339,
   1.022351,
   1.023839,
   1.024716,
   1.024896,
   1.024889,
   1.024681,
   1.024261,
   1.023615,
   1.022728,
   1.021589,
   1.020181,
   1.01849,
   1.016502,
   1.0142,
   1.011569,
   1.008591,
   1.005251,
   1.00153,
   0.9974119,
   0.9974119,
   0.9974119,
   0};
   TGraph *graph = new TGraph(140,RooPolyAcc_Int[ctk,ctl,mkpi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fx3,RooPolyAcc_Int[ctk,ctl,mkpi,q2]_Norm[ctk,ctl,mkpi,phi,q2]_fy3);
   graph->SetName("RooPolyAcc_Int[ctk,ctl,mkpi,q2]_Norm[ctk,ctl,mkpi,phi,q2]");
   graph->SetTitle("Projection of RooPolyAcc");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3 = new TH1F("Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3","Projection of RooPolyAcc",140,-1.32,1.32);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->SetMinimum(0);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->SetMaximum(1.157325);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->SetDirectory(0);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->SetStats(0);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->SetLineWidth(2);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->SetMarkerStyle(20);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetNdivisions(505);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetXaxis()->SetTitleFont(132);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetNdivisions(505);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetTitleOffset(0.8);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetYaxis()->SetTitleFont(132);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetZaxis()->SetLabelFont(132);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetZaxis()->SetLabelSize(0.06);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetZaxis()->SetTitleSize(0.072);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_RooPolyAcc_IntoBctkcOctlcOmkpicOq2cB_NormoBctkcOctlcOmkpicOphicOq2cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RooPolyAcc_Int[ctk,ctl,mkpi,q2]_Norm[ctk,ctl,mkpi,phi,q2]3);
   
   graph->Draw("l");
   
   TH1D *frame_7fa467577490__8 = new TH1D("frame_7fa467577490__8","",20,-1,1);
   frame_7fa467577490__8->SetBinContent(1,12323.67);
   frame_7fa467577490__8->SetMaximum(1.2);
   frame_7fa467577490__8->SetEntries(1);
   frame_7fa467577490__8->SetDirectory(0);
   frame_7fa467577490__8->SetStats(0);
   frame_7fa467577490__8->SetLineWidth(2);
   frame_7fa467577490__8->SetMarkerStyle(20);
   frame_7fa467577490__8->GetXaxis()->SetTitle("#it{#phi'}");
   frame_7fa467577490__8->GetXaxis()->SetNdivisions(505);
   frame_7fa467577490__8->GetXaxis()->SetLabelFont(132);
   frame_7fa467577490__8->GetXaxis()->SetLabelOffset(0.01);
   frame_7fa467577490__8->GetXaxis()->SetLabelSize(0.06);
   frame_7fa467577490__8->GetXaxis()->SetTitleSize(0.072);
   frame_7fa467577490__8->GetXaxis()->SetTitleOffset(0.95);
   frame_7fa467577490__8->GetXaxis()->SetTitleFont(132);
   frame_7fa467577490__8->GetYaxis()->SetTitle("Relative efficiency");
   frame_7fa467577490__8->GetYaxis()->SetNdivisions(505);
   frame_7fa467577490__8->GetYaxis()->SetLabelFont(132);
   frame_7fa467577490__8->GetYaxis()->SetLabelOffset(0.01);
   frame_7fa467577490__8->GetYaxis()->SetLabelSize(0.06);
   frame_7fa467577490__8->GetYaxis()->SetTitleSize(0.072);
   frame_7fa467577490__8->GetYaxis()->SetTitleOffset(0.8);
   frame_7fa467577490__8->GetYaxis()->SetTitleFont(132);
   frame_7fa467577490__8->GetZaxis()->SetLabelFont(132);
   frame_7fa467577490__8->GetZaxis()->SetLabelSize(0.06);
   frame_7fa467577490__8->GetZaxis()->SetTitleSize(0.072);
   frame_7fa467577490__8->GetZaxis()->SetTitleOffset(1.2);
   frame_7fa467577490__8->GetZaxis()->SetTitleFont(132);
   frame_7fa467577490__8->Draw("AXISSAME");
   
   TH1F *h_phi__9 = new TH1F("h_phi__9","h_phi",20,-1,1);
   h_phi__9->SetBinContent(1,1.019193);
   h_phi__9->SetBinContent(2,1.016612);
   h_phi__9->SetBinContent(3,0.9912761);
   h_phi__9->SetBinContent(4,0.9811472);
   h_phi__9->SetBinContent(5,0.9574123);
   h_phi__9->SetBinContent(6,0.9576745);
   h_phi__9->SetBinContent(7,0.9777188);
   h_phi__9->SetBinContent(8,0.9962171);
   h_phi__9->SetBinContent(9,1.044297);
   h_phi__9->SetBinContent(10,1.058228);
   h_phi__9->SetBinContent(11,1.061362);
   h_phi__9->SetBinContent(12,1.031842);
   h_phi__9->SetBinContent(13,1.011827);
   h_phi__9->SetBinContent(14,0.993502);
   h_phi__9->SetBinContent(15,0.9722108);
   h_phi__9->SetBinContent(16,0.9520847);
   h_phi__9->SetBinContent(17,0.9681444);
   h_phi__9->SetBinContent(18,0.9808577);
   h_phi__9->SetBinContent(19,1.009253);
   h_phi__9->SetBinContent(20,1.019154);
   h_phi__9->SetBinError(1,0.00825873);
   h_phi__9->SetBinError(2,0.008245434);
   h_phi__9->SetBinError(3,0.008140333);
   h_phi__9->SetBinError(4,0.008087195);
   h_phi__9->SetBinError(5,0.007994777);
   h_phi__9->SetBinError(6,0.007973823);
   h_phi__9->SetBinError(7,0.008076992);
   h_phi__9->SetBinError(8,0.008152473);
   h_phi__9->SetBinError(9,0.008363167);
   h_phi__9->SetBinError(10,0.00841644);
   h_phi__9->SetBinError(11,0.008427791);
   h_phi__9->SetBinError(12,0.008310381);
   h_phi__9->SetBinError(13,0.008229514);
   h_phi__9->SetBinError(14,0.008163588);
   h_phi__9->SetBinError(15,0.008076417);
   h_phi__9->SetBinError(16,0.007958164);
   h_phi__9->SetBinError(17,0.008025366);
   h_phi__9->SetBinError(18,0.008099668);
   h_phi__9->SetBinError(19,0.008221474);
   h_phi__9->SetBinError(20,0.008263074);
   h_phi__9->SetEntries(321841);
   h_phi__9->SetStats(0);
   h_phi__9->SetLineWidth(2);
   h_phi__9->SetMarkerStyle(20);
   h_phi__9->GetXaxis()->SetNdivisions(505);
   h_phi__9->GetXaxis()->SetLabelFont(132);
   h_phi__9->GetXaxis()->SetLabelOffset(0.01);
   h_phi__9->GetXaxis()->SetLabelSize(0.06);
   h_phi__9->GetXaxis()->SetTitleSize(0.072);
   h_phi__9->GetXaxis()->SetTitleOffset(0.95);
   h_phi__9->GetXaxis()->SetTitleFont(132);
   h_phi__9->GetYaxis()->SetNdivisions(505);
   h_phi__9->GetYaxis()->SetLabelFont(132);
   h_phi__9->GetYaxis()->SetLabelOffset(0.01);
   h_phi__9->GetYaxis()->SetLabelSize(0.06);
   h_phi__9->GetYaxis()->SetTitleSize(0.072);
   h_phi__9->GetYaxis()->SetTitleOffset(0.8);
   h_phi__9->GetYaxis()->SetTitleFont(132);
   h_phi__9->GetZaxis()->SetLabelFont(132);
   h_phi__9->GetZaxis()->SetLabelSize(0.06);
   h_phi__9->GetZaxis()->SetTitleSize(0.072);
   h_phi__9->GetZaxis()->SetTitleOffset(1.2);
   h_phi__9->GetZaxis()->SetTitleFont(132);
   h_phi__9->Draw("same hist");
   
   TPaveText *pt = new TPaveText(0.55,0.2,0.85,0.35,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   can_phi->Modified();
   can_phi->cd();
   can_phi->SetSelected(can_phi);
}


==> LHCb-PAPER-2016-025-figs/Fig4a.C <==
void Fig4a()
{
//=========Macro generated from canvas: can_jpsi/can_jpsi
//=========  (Fri Sep  9 13:51:24 2016) by ROOT version6.06/06
   TCanvas *can_jpsi = new TCanvas("can_jpsi", "can_jpsi",187,542,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_jpsi->SetHighLightColor(2);
   can_jpsi->Range(5090.5,-16516.13,5753,86709.68);
   can_jpsi->SetFillColor(0);
   can_jpsi->SetBorderMode(0);
   can_jpsi->SetBorderSize(2);
   can_jpsi->SetTickx(1);
   can_jpsi->SetTicky(1);
   can_jpsi->SetLeftMargin(0.12);
   can_jpsi->SetRightMargin(0.08);
   can_jpsi->SetTopMargin(0.065);
   can_jpsi->SetBottomMargin(0.16);
   can_jpsi->SetFrameLineWidth(2);
   can_jpsi->SetFrameBorderMode(0);
   can_jpsi->SetFrameLineWidth(2);
   can_jpsi->SetFrameBorderMode(0);
   
   TH1D *frame_7ffb8af238f0__1 = new TH1D("frame_7ffb8af238f0__1","",53,5170,5700);
   frame_7ffb8af238f0__1->SetMinimum(0);
   frame_7ffb8af238f0__1->SetMaximum(80000);
   frame_7ffb8af238f0__1->SetDirectory(0);
   frame_7ffb8af238f0__1->SetStats(0);
   frame_7ffb8af238f0__1->SetLineWidth(2);
   frame_7ffb8af238f0__1->SetMarkerStyle(20);
   frame_7ffb8af238f0__1->SetMarkerSize(0.5);
   frame_7ffb8af238f0__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7ffb8af238f0__1->GetXaxis()->SetNdivisions(505);
   frame_7ffb8af238f0__1->GetXaxis()->SetLabelFont(132);
   frame_7ffb8af238f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7ffb8af238f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_7ffb8af238f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_7ffb8af238f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_7ffb8af238f0__1->GetXaxis()->SetTitleFont(132);
   frame_7ffb8af238f0__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7ffb8af238f0__1->GetYaxis()->SetNdivisions(505);
   frame_7ffb8af238f0__1->GetYaxis()->SetLabelFont(132);
   frame_7ffb8af238f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7ffb8af238f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_7ffb8af238f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_7ffb8af238f0__1->GetYaxis()->SetTitleOffset(0.8);
   frame_7ffb8af238f0__1->GetYaxis()->SetTitleFont(132);
   frame_7ffb8af238f0__1->GetZaxis()->SetLabelFont(132);
   frame_7ffb8af238f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_7ffb8af238f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_7ffb8af238f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_7ffb8af238f0__1->GetZaxis()->SetTitleFont(132);
   frame_7ffb8af238f0__1->Draw("FUNC");
   
   Double_t dataHist_fx3001[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t dataHist_fy3001[53] = {
   877,
   933,
   1113,
   1549,
   2127,
   3256,
   5225,
   9352,
   18890,
   36548,
   58574,
   68776,
   56730,
   33344,
   15314,
   6240,
   2722,
   1529,
   1069,
   1056,
   1044,
   837,
   590,
   416,
   340,
   280,
   227,
   206,
   169,
   188,
   173,
   120,
   150,
   134,
   129,
   112,
   109,
   92,
   88,
   90,
   91,
   84,
   75,
   72,
   74,
   61,
   56,
   52,
   65,
   50,
   32,
   32,
   47};
   Double_t dataHist_felx3001[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataHist_fely3001[53] = {
   29.11841,
   30.04914,
   32.8654,
   38.86051,
   45.62212,
   56.56356,
   71.78589,
   96.20703,
   136.9418,
   190.676,
   241.5212,
   261.7523,
   237.6811,
   182.1041,
   123.2508,
   78.49525,
   51.67519,
   38.60563,
   32.19939,
   32,
   31.81486,
   28.43527,
   23.79506,
   19.90221,
   17.94587,
   16.24067,
   14.57481,
   13.86141,
   12.50961,
   13.22042,
   12.66245,
   10.46586,
   11.75765,
   11.08663,
   10.86882,
   10.09481,
   9.952272,
   9.574201,
   9.362975,
   9.469177,
   9.521834,
   9.146873,
   8.640903,
   8.465529,
   8.582844,
   7.788779,
   7.4609,
   7.187836,
   8.041463,
   7.047337,
   5.627135,
   5.627135,
   6.831172};
   Double_t dataHist_fehx3001[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataHist_fehy3001[53] = {
   30.11841,
   31.04914,
   33.8654,
   39.86051,
   46.62212,
   57.56356,
   72.78589,
   97.20703,
   137.9418,
   191.676,
   242.5212,
   262.7523,
   238.6811,
   183.1041,
   124.2508,
   79.49525,
   52.67519,
   39.60563,
   33.19939,
   33,
   32.81486,
   29.43527,
   24.79506,
   20.90221,
   18.94587,
   17.24067,
   15.57481,
   14.86141,
   13.50961,
   14.22042,
   13.66245,
   11.46586,
   12.75765,
   12.08663,
   11.86882,
   11.09481,
   10.95227,
   10.62644,
   10.41639,
   10.522,
   10.57436,
   10.20155,
   9.698771,
   9.524592,
   9.641101,
   8.852952,
   8.527879,
   8.257346,
   9.103628,
   8.118225,
   6.715753,
   6.715753,
   7.904289};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,dataHist_fx3001,dataHist_fy3001,dataHist_felx3001,dataHist_fehx3001,dataHist_fely3001,dataHist_fehy3001);
   grae->SetName("dataHist");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_dataHist3001 = new TH1F("Graph_dataHist3001","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_dataHist3001->SetMinimum(0);
   Graph_dataHist3001->SetMaximum(75939.99);
   Graph_dataHist3001->SetDirectory(0);
   Graph_dataHist3001->SetStats(0);
   Graph_dataHist3001->SetLineWidth(2);
   Graph_dataHist3001->SetMarkerStyle(20);
   Graph_dataHist3001->SetMarkerSize(0.5);
   Graph_dataHist3001->GetXaxis()->SetNdivisions(505);
   Graph_dataHist3001->GetXaxis()->SetLabelFont(132);
   Graph_dataHist3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataHist3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataHist3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataHist3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataHist3001->GetXaxis()->SetTitleFont(132);
   Graph_dataHist3001->GetYaxis()->SetNdivisions(505);
   Graph_dataHist3001->GetYaxis()->SetLabelFont(132);
   Graph_dataHist3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataHist3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataHist3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataHist3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataHist3001->GetYaxis()->SetTitleFont(132);
   Graph_dataHist3001->GetZaxis()->SetLabelFont(132);
   Graph_dataHist3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataHist3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataHist3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataHist3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataHist3001);
   
   grae->Draw("p");
   
   Double_t TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fx1[108] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fy1[108] = {
   0,
   125.1339,
   125.1339,
   206.9962,
   347.5684,
   593.8088,
   1035.232,
   1847.966,
   2493.967,
   3390.757,
   4646.666,
   5456.642,
   6421.779,
   7574.59,
   8954.972,
   10612,
   12606.2,
   15003.73,
   17831.06,
   19427.52,
   21161.67,
   23047.3,
   25100.05,
   27337.69,
   29780.37,
   32451.03,
   35344.55,
   47571.87,
   53561.78,
   56383.42,
   59031.5,
   61463.14,
   63637.36,
   65516.28,
   67066.25,
   68258.89,
   69071.99,
   69490.22,
   69505.66,
   69118,
   68334.6,
   67170.25,
   65646.64,
   63791.71,
   61638.75,
   59225.35,
   56592.3,
   50839.2,
   44724.63,
   38572.36,
   32657.33,
   27188.29,
   24666.4,
   22301.52,
   20099.9,
   18064.12,
   16193.5,
   14484.59,
   12931.7,
   11527.35,
   9128.343,
   7209.189,
   5688.56,
   4490.048,
   3546.742,
   2803.057,
   2214.643,
   1374.322,
   838.4402,
   498.1037,
   158.5947,
   43.28743,
   10.06926,
   1.994211,
   0.3362261,
   0.04825847,
   0.00589654,
   0.0006133417,
   5.431118e-05,
   4.094092e-06,
   2.627286e-07,
   1.435287e-08,
   6.675005e-10,
   2.642689e-11,
   8.906806e-13,
   2.555521e-14,
   6.241924e-16,
   1.297893e-17,
   2.297424e-19,
   3.461981e-21,
   4.441092e-23,
   4.849941e-25,
   4.508838e-27,
   3.568407e-29,
   2.404173e-31,
   1.378918e-33,
   6.732754e-36,
   2.798521e-38,
   9.902525e-41,
   2.982942e-43,
   7.649364e-46,
   1.669888e-48,
   3.10335e-51,
   4.90971e-54,
   6.61245e-57,
   6.61245e-57,
   6.61245e-57,
   0};
   TGraph *graph = new TGraph(108,TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fx1,TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fy1);
   graph->SetName("TotMassExtBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1 = new TH1F("Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1","Projection of TotMassExtBs",108,5105,5765);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetMinimum(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetMaximum(76456.22);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetDirectory(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetStats(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetLineWidth(2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetMarkerStyle(20);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->SetMarkerSize(0.5);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtBs_Norm[B0_M]_Comp[SigMassB]1);
   
   graph->Draw("f");
   
   Double_t TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fx2[108] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fy2[108] = {
   0,
   125.1339,
   125.1339,
   206.9962,
   347.5684,
   593.8088,
   1035.232,
   1847.966,
   2493.967,
   3390.757,
   4646.666,
   5456.642,
   6421.779,
   7574.59,
   8954.972,
   10612,
   12606.2,
   15003.73,
   17831.06,
   19427.52,
   21161.67,
   23047.3,
   25100.05,
   27337.69,
   29780.37,
   32451.03,
   35344.55,
   47571.87,
   53561.78,
   56383.42,
   59031.5,
   61463.14,
   63637.36,
   65516.28,
   67066.25,
   68258.89,
   69071.99,
   69490.22,
   69505.66,
   69118,
   68334.6,
   67170.25,
   65646.64,
   63791.71,
   61638.75,
   59225.35,
   56592.3,
   50839.2,
   44724.63,
   38572.36,
   32657.33,
   27188.29,
   24666.4,
   22301.52,
   20099.9,
   18064.12,
   16193.5,
   14484.59,
   12931.7,
   11527.35,
   9128.343,
   7209.189,
   5688.56,
   4490.048,
   3546.742,
   2803.057,
   2214.643,
   1374.322,
   838.4402,
   498.1037,
   158.5947,
   43.28743,
   10.06926,
   1.994211,
   0.3362261,
   0.04825847,
   0.00589654,
   0.0006133417,
   5.431118e-05,
   4.094092e-06,
   2.627286e-07,
   1.435287e-08,
   6.675005e-10,
   2.642689e-11,
   8.906806e-13,
   2.555521e-14,
   6.241924e-16,
   1.297893e-17,
   2.297424e-19,
   3.461981e-21,
   4.441092e-23,
   4.849941e-25,
   4.508838e-27,
   3.568407e-29,
   2.404173e-31,
   1.378918e-33,
   6.732754e-36,
   2.798521e-38,
   9.902525e-41,
   2.982942e-43,
   7.649364e-46,
   1.669888e-48,
   3.10335e-51,
   4.90971e-54,
   6.61245e-57,
   6.61245e-57,
   6.61245e-57,
   0};
   graph = new TGraph(108,TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fx2,TotMassExtBs_Norm[B0_M]_Comp[SigMassB]_fy2);
   graph->SetName("TotMassExtBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2 = new TH1F("Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2","Projection of TotMassExtBs",108,5105,5765);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetMinimum(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetMaximum(76456.22);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetDirectory(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetStats(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetLineWidth(2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetMarkerStyle(20);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->SetMarkerSize(0.5);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtBs_Norm[B0_M]_Comp[SigMassB]2);
   
   graph->Draw("l");
   
   Double_t TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fx3[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fy3[59] = {
   0,
   810.8343,
   810.8343,
   768.1482,
   727.7092,
   689.3992,
   653.1059,
   618.7234,
   586.1508,
   555.2931,
   526.0599,
   498.3656,
   472.1293,
   447.2742,
   423.7275,
   401.4205,
   380.2878,
   360.2677,
   341.3015,
   323.3338,
   306.312,
   290.1863,
   274.9095,
   260.437,
   246.7263,
   233.7375,
   221.4324,
   209.7752,
   198.7316,
   188.2695,
   178.3581,
   168.9685,
   160.0732,
   151.6462,
   143.6628,
   136.0997,
   128.9348,
   122.147,
   115.7166,
   109.6248,
   103.8536,
   98.38626,
   93.20674,
   88.2999,
   83.65138,
   79.24757,
   75.07561,
   71.12327,
   67.37901,
   63.83186,
   60.47145,
   57.28795,
   54.27204,
   51.4149,
   48.70818,
   46.14395,
   46.14395,
   46.14395,
   0};
   graph = new TGraph(59,TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fx3,TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fy3);
   graph->SetName("TotMassExtBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3 = new TH1F("Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3","Projection of TotMassExtBs",100,5105,5765);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetMinimum(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetMaximum(891.9177);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetDirectory(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetStats(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetLineWidth(2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetMarkerStyle(20);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->SetMarkerSize(0.5);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtBs_Norm[B0_M]_Comp[BkgMass]3);
   
   graph->Draw("f");
   
   Double_t TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fx4[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fy4[59] = {
   0,
   810.8343,
   810.8343,
   768.1482,
   727.7092,
   689.3992,
   653.1059,
   618.7234,
   586.1508,
   555.2931,
   526.0599,
   498.3656,
   472.1293,
   447.2742,
   423.7275,
   401.4205,
   380.2878,
   360.2677,
   341.3015,
   323.3338,
   306.312,
   290.1863,
   274.9095,
   260.437,
   246.7263,
   233.7375,
   221.4324,
   209.7752,
   198.7316,
   188.2695,
   178.3581,
   168.9685,
   160.0732,
   151.6462,
   143.6628,
   136.0997,
   128.9348,
   122.147,
   115.7166,
   109.6248,
   103.8536,
   98.38626,
   93.20674,
   88.2999,
   83.65138,
   79.24757,
   75.07561,
   71.12327,
   67.37901,
   63.83186,
   60.47145,
   57.28795,
   54.27204,
   51.4149,
   48.70818,
   46.14395,
   46.14395,
   46.14395,
   0};
   graph = new TGraph(59,TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fx4,TotMassExtBs_Norm[B0_M]_Comp[BkgMass]_fy4);
   graph->SetName("TotMassExtBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4 = new TH1F("Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4","Projection of TotMassExtBs",100,5105,5765);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetMinimum(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetMaximum(891.9177);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetDirectory(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetStats(0);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetLineWidth(2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetMarkerStyle(20);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->SetMarkerSize(0.5);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtBs_Norm[B0_M]_Comp[BkgMass]4);
   
   graph->Draw("l");
   
   Double_t TotMassExtBs_Norm[B0_M]_fx5[108] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtBs_Norm[B0_M]_fy5[108] = {
   0,
   935.996,
   935.996,
   975.1868,
   1075.343,
   1283.309,
   1688.496,
   2466.939,
   3096.498,
   3977.304,
   5217.679,
   6020.057,
   6977.705,
   8123.14,
   9496.256,
   11146.13,
   13133.28,
   15523.89,
   18344.4,
   19937.5,
   21668.3,
   23550.62,
   25600.1,
   27834.49,
   30273.95,
   32941.42,
   35831.78,
   48046.79,
   54030.75,
   56849.46,
   59494.65,
   61923.44,
   64094.85,
   65971,
   67518.23,
   68708.18,
   69518.64,
   69934.27,
   69947.16,
   69557,
   68771.15,
   67604.4,
   66078.46,
   64221.25,
   62066.08,
   59650.54,
   57015.42,
   51258.4,
   45140.25,
   38984.8,
   33067.02,
   27595.76,
   25072.97,
   22707.35,
   20505.16,
   18469.01,
   16598.21,
   14889.34,
   13336.74,
   11932.93,
   9535.881,
   7620.028,
   6104.305,
   4912.622,
   3978.455,
   3246.699,
   2673.593,
   1876.936,
   1405.95,
   1160.256,
   1083.628,
   1127.533,
   984.2511,
   690.58,
   439.3994,
   303.1753,
   241.5377,
   210.9065,
   192.5425,
   179.6624,
   169.3089,
   160.1488,
   151.6605,
   143.6651,
   136.1,
   128.9348,
   122.147,
   115.7166,
   109.6248,
   103.8536,
   98.38626,
   93.20674,
   88.2999,
   83.65138,
   79.24757,
   75.07561,
   71.12327,
   67.37901,
   63.83186,
   60.47145,
   57.28795,
   54.27204,
   51.4149,
   48.70818,
   46.14395,
   46.14395,
   46.14395,
   0};
   graph = new TGraph(108,TotMassExtBs_Norm[B0_M]_fx5,TotMassExtBs_Norm[B0_M]_fy5);
   graph->SetName("TotMassExtBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtBs_NormoBB0_McB5 = new TH1F("Graph_TotMassExtBs_NormoBB0_McB5","Projection of TotMassExtBs",108,5105,5765);
   Graph_TotMassExtBs_NormoBB0_McB5->SetMinimum(0);
   Graph_TotMassExtBs_NormoBB0_McB5->SetMaximum(76941.87);
   Graph_TotMassExtBs_NormoBB0_McB5->SetDirectory(0);
   Graph_TotMassExtBs_NormoBB0_McB5->SetStats(0);
   Graph_TotMassExtBs_NormoBB0_McB5->SetLineWidth(2);
   Graph_TotMassExtBs_NormoBB0_McB5->SetMarkerStyle(20);
   Graph_TotMassExtBs_NormoBB0_McB5->SetMarkerSize(0.5);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtBs_NormoBB0_McB5->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtBs_NormoBB0_McB5->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtBs_NormoBB0_McB5->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtBs_NormoBB0_McB5->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtBs_NormoBB0_McB5->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtBs_NormoBB0_McB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtBs_NormoBB0_McB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtBs_Norm[B0_M]5);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3002[53] = {
   877,
   933,
   1113,
   1549,
   2127,
   3256,
   5225,
   9352,
   18890,
   36548,
   58574,
   68776,
   56730,
   33344,
   15314,
   6240,
   2722,
   1529,
   1069,
   1056,
   1044,
   837,
   590,
   416,
   340,
   280,
   227,
   206,
   169,
   188,
   173,
   120,
   150,
   134,
   129,
   112,
   109,
   92,
   88,
   90,
   91,
   84,
   75,
   72,
   74,
   61,
   56,
   52,
   65,
   50,
   32,
   32,
   47};
   Double_t h_data_felx3002[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3002[53] = {
   29.11841,
   30.04914,
   32.8654,
   38.86051,
   45.62212,
   56.56356,
   71.78589,
   96.20703,
   136.9418,
   190.676,
   241.5212,
   261.7523,
   237.6811,
   182.1041,
   123.2508,
   78.49525,
   51.67519,
   38.60563,
   32.19939,
   32,
   31.81486,
   28.43527,
   23.79506,
   19.90221,
   17.94587,
   16.24067,
   14.57481,
   13.86141,
   12.50961,
   13.22042,
   12.66245,
   10.46586,
   11.75765,
   11.08663,
   10.86882,
   10.09481,
   9.952272,
   9.574201,
   9.362975,
   9.469177,
   9.521834,
   9.146873,
   8.640903,
   8.465529,
   8.582844,
   7.788779,
   7.4609,
   7.187836,
   8.041463,
   7.047337,
   5.627135,
   5.627135,
   6.831172};
   Double_t h_data_fehx3002[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3002[53] = {
   30.11841,
   31.04914,
   33.8654,
   39.86051,
   46.62212,
   57.56356,
   72.78589,
   97.20703,
   137.9418,
   191.676,
   242.5212,
   262.7523,
   238.6811,
   183.1041,
   124.2508,
   79.49525,
   52.67519,
   39.60563,
   33.19939,
   33,
   32.81486,
   29.43527,
   24.79506,
   20.90221,
   18.94587,
   17.24067,
   15.57481,
   14.86141,
   13.50961,
   14.22042,
   13.66245,
   11.46586,
   12.75765,
   12.08663,
   11.86882,
   11.09481,
   10.95227,
   10.62644,
   10.41639,
   10.522,
   10.57436,
   10.20155,
   9.698771,
   9.524592,
   9.641101,
   8.852952,
   8.527879,
   8.257346,
   9.103628,
   8.118225,
   6.715753,
   6.715753,
   7.904289};
   grae = new TGraphAsymmErrors(53,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(75939.99);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->SetMarkerSize(0.5);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetNdivisions(505);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_7ffb8af238f0__2 = new TH1D("frame_7ffb8af238f0__2","",53,5170,5700);
   frame_7ffb8af238f0__2->SetMinimum(0);
   frame_7ffb8af238f0__2->SetMaximum(80000);
   frame_7ffb8af238f0__2->SetDirectory(0);
   frame_7ffb8af238f0__2->SetStats(0);
   frame_7ffb8af238f0__2->SetLineWidth(2);
   frame_7ffb8af238f0__2->SetMarkerStyle(20);
   frame_7ffb8af238f0__2->SetMarkerSize(0.5);
   frame_7ffb8af238f0__2->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7ffb8af238f0__2->GetXaxis()->SetNdivisions(505);
   frame_7ffb8af238f0__2->GetXaxis()->SetLabelFont(132);
   frame_7ffb8af238f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7ffb8af238f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_7ffb8af238f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_7ffb8af238f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_7ffb8af238f0__2->GetXaxis()->SetTitleFont(132);
   frame_7ffb8af238f0__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7ffb8af238f0__2->GetYaxis()->SetNdivisions(505);
   frame_7ffb8af238f0__2->GetYaxis()->SetLabelFont(132);
   frame_7ffb8af238f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7ffb8af238f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_7ffb8af238f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_7ffb8af238f0__2->GetYaxis()->SetTitleOffset(0.8);
   frame_7ffb8af238f0__2->GetYaxis()->SetTitleFont(132);
   frame_7ffb8af238f0__2->GetZaxis()->SetLabelFont(132);
   frame_7ffb8af238f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_7ffb8af238f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_7ffb8af238f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_7ffb8af238f0__2->GetZaxis()->SetTitleFont(132);
   frame_7ffb8af238f0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.6,0.8,0.9,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   can_jpsi->Modified();
   can_jpsi->cd();
   can_jpsi->SetSelected(can_jpsi);
}


==> LHCb-PAPER-2016-025-figs/Fig4b.C <==
void Fig4b()
{
//=========Macro generated from canvas: can_q2_1.10_6.00/can_q2_1.10_6.00
//=========  (Fri Sep  9 13:51:32 2016) by ROOT version6.06/06
   TCanvas *can_q2_1.10_6.00 = new TCanvas("can_q2_1.10_6.00", "can_q2_1.10_6.00",803,537,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_1.10_6.00->SetHighLightColor(2);
   can_q2_1.10_6.00->Range(5090.5,-18.13123,5753,95.18897);
   can_q2_1.10_6.00->SetFillColor(0);
   can_q2_1.10_6.00->SetBorderMode(0);
   can_q2_1.10_6.00->SetBorderSize(2);
   can_q2_1.10_6.00->SetTickx(1);
   can_q2_1.10_6.00->SetTicky(1);
   can_q2_1.10_6.00->SetLeftMargin(0.12);
   can_q2_1.10_6.00->SetRightMargin(0.08);
   can_q2_1.10_6.00->SetTopMargin(0.065);
   can_q2_1.10_6.00->SetBottomMargin(0.16);
   can_q2_1.10_6.00->SetFrameLineWidth(2);
   can_q2_1.10_6.00->SetFrameBorderMode(0);
   can_q2_1.10_6.00->SetFrameLineWidth(2);
   can_q2_1.10_6.00->SetFrameBorderMode(0);
   
   TH1D *frame_7ffb8ab39490__3 = new TH1D("frame_7ffb8ab39490__3","",53,5170,5700);
   frame_7ffb8ab39490__3->SetBinContent(1,87.82316);
   frame_7ffb8ab39490__3->SetMaximum(87.82316);
   frame_7ffb8ab39490__3->SetEntries(1);
   frame_7ffb8ab39490__3->SetDirectory(0);
   frame_7ffb8ab39490__3->SetStats(0);
   frame_7ffb8ab39490__3->SetLineWidth(2);
   frame_7ffb8ab39490__3->SetMarkerStyle(20);
   frame_7ffb8ab39490__3->SetMarkerSize(0.5);
   frame_7ffb8ab39490__3->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7ffb8ab39490__3->GetXaxis()->SetNdivisions(505);
   frame_7ffb8ab39490__3->GetXaxis()->SetLabelFont(132);
   frame_7ffb8ab39490__3->GetXaxis()->SetLabelOffset(0.01);
   frame_7ffb8ab39490__3->GetXaxis()->SetLabelSize(0.06);
   frame_7ffb8ab39490__3->GetXaxis()->SetTitleSize(0.072);
   frame_7ffb8ab39490__3->GetXaxis()->SetTitleOffset(0.95);
   frame_7ffb8ab39490__3->GetXaxis()->SetTitleFont(132);
   frame_7ffb8ab39490__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7ffb8ab39490__3->GetYaxis()->SetNdivisions(505);
   frame_7ffb8ab39490__3->GetYaxis()->SetLabelFont(132);
   frame_7ffb8ab39490__3->GetYaxis()->SetLabelOffset(0.01);
   frame_7ffb8ab39490__3->GetYaxis()->SetLabelSize(0.06);
   frame_7ffb8ab39490__3->GetYaxis()->SetTitleSize(0.072);
   frame_7ffb8ab39490__3->GetYaxis()->SetTitleOffset(0.8);
   frame_7ffb8ab39490__3->GetYaxis()->SetTitleFont(132);
   frame_7ffb8ab39490__3->GetZaxis()->SetLabelFont(132);
   frame_7ffb8ab39490__3->GetZaxis()->SetLabelSize(0.06);
   frame_7ffb8ab39490__3->GetZaxis()->SetTitleSize(0.072);
   frame_7ffb8ab39490__3->GetZaxis()->SetTitleOffset(1.2);
   frame_7ffb8ab39490__3->GetZaxis()->SetTitleFont(132);
   frame_7ffb8ab39490__3->Draw("FUNC");
   
   Double_t h_data_fx3003[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3003[53] = {
   45,
   20,
   27,
   34,
   23,
   24,
   26,
   32,
   34,
   46,
   64,
   74,
   58,
   46,
   29,
   22,
   16,
   13,
   13,
   19,
   16,
   13,
   12,
   16,
   11,
   12,
   12,
   14,
   12,
   19,
   10,
   4,
   7,
   7,
   9,
   6,
   6,
   6,
   2,
   7,
   8,
   3,
   3,
   7,
   8,
   5,
   7,
   9,
   10,
   1,
   1,
   3,
   6};
   Double_t h_data_felx3003[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3003[53] = {
   6.683179,
   4.434448,
   5.163771,
   5.802128,
   4.760717,
   4.864612,
   5.066015,
   5.627135,
   5.802128,
   6.757581,
   7.979042,
   8.582844,
   7.593751,
   6.757581,
   5.353932,
   4.654502,
   3.957801,
   3.558662,
   3.558662,
   4.320219,
   3.957801,
   3.558662,
   3.415266,
   3.957801,
   3.265579,
   3.415266,
   3.415266,
   3.6965,
   3.415266,
   4.320219,
   3.108694,
   1.914339,
   2.58147,
   2.58147,
   2.943461,
   2.379931,
   2.379931,
   2.379931,
   1.291815,
   2.58147,
   2.768386,
   1.632705,
   1.632705,
   2.58147,
   2.768386,
   2.159691,
   2.58147,
   2.943461,
   3.108694,
   0.8272462,
   0.8272462,
   1.632705,
   2.379931};
   Double_t h_data_fehx3003[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3003[53] = {
   7.757905,
   5.546519,
   6.260244,
   6.888101,
   5.865235,
   5.966932,
   6.164324,
   6.715753,
   6.888101,
   7.831489,
   9.041691,
   9.641101,
   8.659564,
   7.831489,
   6.44702,
   5.761366,
   5.083066,
   4.697573,
   4.697573,
   5.435196,
   5.083066,
   4.697573,
   4.559819,
   5.083066,
   4.416521,
   4.559819,
   4.559819,
   4.830381,
   4.559819,
   5.435196,
   4.26695,
   3.162753,
   3.770281,
   3.770281,
   4.110204,
   3.583642,
   3.583642,
   3.583642,
   2.63786,
   3.770281,
   3.945142,
   2.918186,
   2.918186,
   3.770281,
   3.945142,
   3.382473,
   3.770281,
   4.110204,
   4.26695,
   2.299527,
   2.299527,
   2.918186,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3003,h_data_fy3003,h_data_felx3003,h_data_fehx3003,h_data_fely3003,h_data_fehy3003);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3003 = new TH1F("Graph_h_data3003","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3003->SetMinimum(0);
   Graph_h_data3003->SetMaximum(91.98794);
   Graph_h_data3003->SetDirectory(0);
   Graph_h_data3003->SetStats(0);
   Graph_h_data3003->SetLineWidth(2);
   Graph_h_data3003->SetMarkerStyle(20);
   Graph_h_data3003->SetMarkerSize(0.5);
   Graph_h_data3003->GetXaxis()->SetNdivisions(505);
   Graph_h_data3003->GetXaxis()->SetLabelFont(132);
   Graph_h_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3003->GetXaxis()->SetTitleFont(132);
   Graph_h_data3003->GetYaxis()->SetNdivisions(505);
   Graph_h_data3003->GetYaxis()->SetLabelFont(132);
   Graph_h_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3003->GetYaxis()->SetTitleFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3003);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx6[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy6[110] = {
   0,
   0.0840648,
   0.0840648,
   0.1399064,
   0.2363782,
   0.406424,
   0.7132458,
   1.282077,
   1.736586,
   2.370017,
   3.260772,
   3.83706,
   4.525287,
   5.349248,
   6.338223,
   7.528331,
   8.964243,
   10.69951,
   12.75895,
   13.92377,
   15.19039,
   16.5691,
   18.07156,
   19.71102,
   21.50257,
   23.46341,
   25.60616,
   30.14553,
   34.79926,
   39.33749,
   41.48214,
   43.49862,
   45.35334,
   47.01409,
   48.45103,
   49.63758,
   50.5513,
   51.17459,
   51.49531,
   51.50715,
   51.20987,
   50.60933,
   49.71723,
   48.55078,
   47.13207,
   45.48739,
   43.64638,
   41.64108,
   37.2722,
   32.64955,
   28.02271,
   23.60066,
   21.51724,
   19.53878,
   17.67568,
   15.93495,
   14.32042,
   12.83315,
   11.47176,
   10.23279,
   9.111204,
   8.100678,
   6.383523,
   5.018965,
   3.944075,
   3.101012,
   2.440063,
   1.920607,
   1.510693,
   0.9275682,
   0.558407,
   0.3265075,
   0.1000624,
   0.02611046,
   0.005772632,
   0.001080479,
   0.0001712001,
   2.29633e-05,
   2.607396e-06,
   2.506236e-07,
   2.039291e-08,
   1.404684e-09,
   8.190687e-11,
   4.043005e-12,
   1.689393e-13,
   5.975843e-15,
   1.789411e-16,
   4.535897e-18,
   9.733267e-20,
   1.768057e-21,
   2.718794e-23,
   3.539147e-25,
   3.899987e-27,
   3.638061e-29,
   2.87289e-31,
   1.920483e-33,
   1.086786e-35,
   5.20619e-38,
   2.111243e-40,
   7.247675e-43,
   2.106209e-45,
   5.181393e-48,
   1.079031e-50,
   1.902232e-53,
   2.838804e-56,
   3.586325e-59,
   3.835359e-62,
   3.835359e-62,
   3.835359e-62,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx6,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy6);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMaximum(56.65786);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]6);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx7[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy7[110] = {
   0,
   0.0840648,
   0.0840648,
   0.1399064,
   0.2363782,
   0.406424,
   0.7132458,
   1.282077,
   1.736586,
   2.370017,
   3.260772,
   3.83706,
   4.525287,
   5.349248,
   6.338223,
   7.528331,
   8.964243,
   10.69951,
   12.75895,
   13.92377,
   15.19039,
   16.5691,
   18.07156,
   19.71102,
   21.50257,
   23.46341,
   25.60616,
   30.14553,
   34.79926,
   39.33749,
   41.48214,
   43.49862,
   45.35334,
   47.01409,
   48.45103,
   49.63758,
   50.5513,
   51.17459,
   51.49531,
   51.50715,
   51.20987,
   50.60933,
   49.71723,
   48.55078,
   47.13207,
   45.48739,
   43.64638,
   41.64108,
   37.2722,
   32.64955,
   28.02271,
   23.60066,
   21.51724,
   19.53878,
   17.67568,
   15.93495,
   14.32042,
   12.83315,
   11.47176,
   10.23279,
   9.111204,
   8.100678,
   6.383523,
   5.018965,
   3.944075,
   3.101012,
   2.440063,
   1.920607,
   1.510693,
   0.9275682,
   0.558407,
   0.3265075,
   0.1000624,
   0.02611046,
   0.005772632,
   0.001080479,
   0.0001712001,
   2.29633e-05,
   2.607396e-06,
   2.506236e-07,
   2.039291e-08,
   1.404684e-09,
   8.190687e-11,
   4.043005e-12,
   1.689393e-13,
   5.975843e-15,
   1.789411e-16,
   4.535897e-18,
   9.733267e-20,
   1.768057e-21,
   2.718794e-23,
   3.539147e-25,
   3.899987e-27,
   3.638061e-29,
   2.87289e-31,
   1.920483e-33,
   1.086786e-35,
   5.20619e-38,
   2.111243e-40,
   7.247675e-43,
   2.106209e-45,
   5.181393e-48,
   1.079031e-50,
   1.902232e-53,
   2.838804e-56,
   3.586325e-59,
   3.835359e-62,
   3.835359e-62,
   3.835359e-62,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx7,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy7);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMaximum(56.65786);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]7);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx8[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy8[59] = {
   0,
   31.74339,
   31.74339,
   30.52336,
   29.35021,
   28.22215,
   27.13746,
   26.09445,
   25.09152,
   24.12715,
   23.19984,
   22.30817,
   21.45077,
   20.62632,
   19.83356,
   19.07127,
   18.33828,
   17.63346,
   16.95573,
   16.30405,
   15.67741,
   15.07486,
   14.49547,
   13.93835,
   13.40263,
   12.88751,
   12.39219,
   11.91591,
   11.45793,
   11.01755,
   10.5941,
   10.18692,
   9.795391,
   9.418912,
   9.056902,
   8.708806,
   8.374089,
   8.052236,
   7.742754,
   7.445167,
   7.159016,
   6.883864,
   6.619288,
   6.36488,
   6.12025,
   5.885022,
   5.658835,
   5.441342,
   5.232207,
   5.031111,
   4.837744,
   4.651808,
   4.473019,
   4.301102,
   4.135792,
   3.976835,
   3.976835,
   3.976835,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx8,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy8);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMaximum(34.91773);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]8);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx9[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy9[59] = {
   0,
   31.74339,
   31.74339,
   30.52336,
   29.35021,
   28.22215,
   27.13746,
   26.09445,
   25.09152,
   24.12715,
   23.19984,
   22.30817,
   21.45077,
   20.62632,
   19.83356,
   19.07127,
   18.33828,
   17.63346,
   16.95573,
   16.30405,
   15.67741,
   15.07486,
   14.49547,
   13.93835,
   13.40263,
   12.88751,
   12.39219,
   11.91591,
   11.45793,
   11.01755,
   10.5941,
   10.18692,
   9.795391,
   9.418912,
   9.056902,
   8.708806,
   8.374089,
   8.052236,
   7.742754,
   7.445167,
   7.159016,
   6.883864,
   6.619288,
   6.36488,
   6.12025,
   5.885022,
   5.658835,
   5.441342,
   5.232207,
   5.031111,
   4.837744,
   4.651808,
   4.473019,
   4.301102,
   4.135792,
   3.976835,
   3.976835,
   3.976835,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx9,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy9);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMaximum(34.91773);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]9);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx10[99] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy10[99] = {
   0,
   31.82746,
   31.82746,
   30.66326,
   29.58659,
   28.62858,
   27.8507,
   27.37652,
   27.32466,
   27.46154,
   27.86538,
   28.65243,
   29.24115,
   29.99717,
   30.9566,
   32.16408,
   33.67314,
   35.50859,
   37.71821,
   40.37972,
   41.91016,
   43.59323,
   45.44611,
   47.48142,
   56.25003,
   60.5791,
   64.53313,
   66.28504,
   67.8435,
   69.17865,
   70.2639,
   71.07682,
   71.5998,
   71.8207,
   71.7332,
   71.33708,
   70.63818,
   69.6482,
   68.38434,
   66.8687,
   65.12757,
   63.19057,
   61.08976,
   56.53125,
   51.72082,
   46.90804,
   42.30184,
   38.05763,
   34.27323,
   30.99263,
   28.21521,
   25.90776,
   24.01698,
   22.4805,
   21.23535,
   20.22369,
   19.39579,
   18.13739,
   17.23162,
   16.54607,
   16.00392,
   15.17492,
   14.52158,
   13.94412,
   13.40372,
   12.88768,
   12.39221,
   11.91591,
   11.45793,
   11.01755,
   10.5941,
   10.18692,
   9.795391,
   9.418912,
   9.056902,
   8.708806,
   8.374089,
   8.052236,
   7.742754,
   7.445167,
   7.159016,
   6.883864,
   6.619288,
   6.36488,
   6.12025,
   5.885022,
   5.658835,
   5.441342,
   5.232207,
   5.031111,
   4.837744,
   4.651808,
   4.473019,
   4.301102,
   4.135792,
   3.976835,
   3.976835,
   3.976835,
   0};
   graph = new TGraph(99,TotMassExtnoBs_Norm[B0_M]_fx10,TotMassExtnoBs_Norm[B0_M]_fy10);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB10 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB10","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMaximum(79.00277);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]10);
   
   graph->Draw("l");
   
   Double_t h_data_fx3004[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3004[53] = {
   45,
   20,
   27,
   34,
   23,
   24,
   26,
   32,
   34,
   46,
   64,
   74,
   58,
   46,
   29,
   22,
   16,
   13,
   13,
   19,
   16,
   13,
   12,
   16,
   11,
   12,
   12,
   14,
   12,
   19,
   10,
   4,
   7,
   7,
   9,
   6,
   6,
   6,
   2,
   7,
   8,
   3,
   3,
   7,
   8,
   5,
   7,
   9,
   10,
   1,
   1,
   3,
   6};
   Double_t h_data_felx3004[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3004[53] = {
   6.683179,
   4.434448,
   5.163771,
   5.802128,
   4.760717,
   4.864612,
   5.066015,
   5.627135,
   5.802128,
   6.757581,
   7.979042,
   8.582844,
   7.593751,
   6.757581,
   5.353932,
   4.654502,
   3.957801,
   3.558662,
   3.558662,
   4.320219,
   3.957801,
   3.558662,
   3.415266,
   3.957801,
   3.265579,
   3.415266,
   3.415266,
   3.6965,
   3.415266,
   4.320219,
   3.108694,
   1.914339,
   2.58147,
   2.58147,
   2.943461,
   2.379931,
   2.379931,
   2.379931,
   1.291815,
   2.58147,
   2.768386,
   1.632705,
   1.632705,
   2.58147,
   2.768386,
   2.159691,
   2.58147,
   2.943461,
   3.108694,
   0.8272462,
   0.8272462,
   1.632705,
   2.379931};
   Double_t h_data_fehx3004[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3004[53] = {
   7.757905,
   5.546519,
   6.260244,
   6.888101,
   5.865235,
   5.966932,
   6.164324,
   6.715753,
   6.888101,
   7.831489,
   9.041691,
   9.641101,
   8.659564,
   7.831489,
   6.44702,
   5.761366,
   5.083066,
   4.697573,
   4.697573,
   5.435196,
   5.083066,
   4.697573,
   4.559819,
   5.083066,
   4.416521,
   4.559819,
   4.559819,
   4.830381,
   4.559819,
   5.435196,
   4.26695,
   3.162753,
   3.770281,
   3.770281,
   4.110204,
   3.583642,
   3.583642,
   3.583642,
   2.63786,
   3.770281,
   3.945142,
   2.918186,
   2.918186,
   3.770281,
   3.945142,
   3.382473,
   3.770281,
   4.110204,
   4.26695,
   2.299527,
   2.299527,
   2.918186,
   3.583642};
   grae = new TGraphAsymmErrors(53,h_data_fx3004,h_data_fy3004,h_data_felx3004,h_data_fehx3004,h_data_fely3004,h_data_fehy3004);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3004 = new TH1F("Graph_h_data3004","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3004->SetMinimum(0);
   Graph_h_data3004->SetMaximum(91.98794);
   Graph_h_data3004->SetDirectory(0);
   Graph_h_data3004->SetStats(0);
   Graph_h_data3004->SetLineWidth(2);
   Graph_h_data3004->SetMarkerStyle(20);
   Graph_h_data3004->SetMarkerSize(0.5);
   Graph_h_data3004->GetXaxis()->SetNdivisions(505);
   Graph_h_data3004->GetXaxis()->SetLabelFont(132);
   Graph_h_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3004->GetXaxis()->SetTitleFont(132);
   Graph_h_data3004->GetYaxis()->SetNdivisions(505);
   Graph_h_data3004->GetYaxis()->SetLabelFont(132);
   Graph_h_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3004->GetYaxis()->SetTitleFont(132);
   Graph_h_data3004->GetZaxis()->SetLabelFont(132);
   Graph_h_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3004);
   
   grae->Draw("p");
   
   TH1D *frame_7ffb8ab39490__4 = new TH1D("frame_7ffb8ab39490__4","",53,5170,5700);
   frame_7ffb8ab39490__4->SetBinContent(1,87.82316);
   frame_7ffb8ab39490__4->SetMaximum(87.82316);
   frame_7ffb8ab39490__4->SetEntries(1);
   frame_7ffb8ab39490__4->SetDirectory(0);
   frame_7ffb8ab39490__4->SetStats(0);
   frame_7ffb8ab39490__4->SetLineWidth(2);
   frame_7ffb8ab39490__4->SetMarkerStyle(20);
   frame_7ffb8ab39490__4->SetMarkerSize(0.5);
   frame_7ffb8ab39490__4->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7ffb8ab39490__4->GetXaxis()->SetNdivisions(505);
   frame_7ffb8ab39490__4->GetXaxis()->SetLabelFont(132);
   frame_7ffb8ab39490__4->GetXaxis()->SetLabelOffset(0.01);
   frame_7ffb8ab39490__4->GetXaxis()->SetLabelSize(0.06);
   frame_7ffb8ab39490__4->GetXaxis()->SetTitleSize(0.072);
   frame_7ffb8ab39490__4->GetXaxis()->SetTitleOffset(0.95);
   frame_7ffb8ab39490__4->GetXaxis()->SetTitleFont(132);
   frame_7ffb8ab39490__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7ffb8ab39490__4->GetYaxis()->SetNdivisions(505);
   frame_7ffb8ab39490__4->GetYaxis()->SetLabelFont(132);
   frame_7ffb8ab39490__4->GetYaxis()->SetLabelOffset(0.01);
   frame_7ffb8ab39490__4->GetYaxis()->SetLabelSize(0.06);
   frame_7ffb8ab39490__4->GetYaxis()->SetTitleSize(0.072);
   frame_7ffb8ab39490__4->GetYaxis()->SetTitleOffset(0.8);
   frame_7ffb8ab39490__4->GetYaxis()->SetTitleFont(132);
   frame_7ffb8ab39490__4->GetZaxis()->SetLabelFont(132);
   frame_7ffb8ab39490__4->GetZaxis()->SetLabelSize(0.06);
   frame_7ffb8ab39490__4->GetZaxis()->SetTitleSize(0.072);
   frame_7ffb8ab39490__4->GetZaxis()->SetTitleOffset(1.2);
   frame_7ffb8ab39490__4->GetZaxis()->SetTitleFont(132);
   frame_7ffb8ab39490__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("1.1 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_1.10_6.00->Modified();
   can_q2_1.10_6.00->cd();
   can_q2_1.10_6.00->SetSelected(can_q2_1.10_6.00);
}


==> LHCb-PAPER-2016-025-figs/Fig5.C <==
void Fig5()
{
//=========Macro generated from canvas: can/can
//=========  (Fri Sep  9 13:56:54 2016) by ROOT version6.06/06
   TCanvas *can = new TCanvas("can", "can",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->SetHighLightColor(2);
   can->Range(-1.3185,-0.416269,9.669,2.185413);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.12);
   can->SetRightMargin(0.08);
   can->SetTopMargin(0.05);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[5] = {
   0.54,
   1.8,
   3.25,
   5,
   7};
   Double_t Graph0_fy1001[5] = {
   1.601954,
   1.140607,
   0.9127033,
   0.5639234,
   0.4853777};
   Double_t Graph0_fex1001[5] = {
   0.44,
   0.7,
   0.75,
   1,
   1};
   Double_t Graph0_fey1001[5] = {
   0.2997298,
   0.2103802,
   0.1699612,
   0.1246937,
   0.1201428};
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle(";#it{q}^{2} [GeV^{2}/#it{c}^{4}];d#it{B}/d#it{q}^{2} #times 10^{-8} [#it{c}^{4}/GeV^{2}]");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,0,8.79);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(2.055329);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(0.75);
   Graph_Graph1001->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetTitle("d#it{B}/d#it{q}^{2} #times 10^{-8} [#it{c}^{4}/GeV^{2}]");
   Graph_Graph1001->GetYaxis()->SetNdivisions(505);
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.7);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ap");
   
   TPaveText *pt = new TPaveText(0.7,0.8,0.9,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> LHCb-PAPER-2016-025-figs/Fig6a.C <==
void Fig6a()
{
//=========Macro generated from canvas: can_mom_1/can_mom_1
//=========  (Fri Sep  9 13:59:37 2016) by ROOT version6.06/06
   TCanvas *can_mom_1 = new TCanvas("can_mom_1", "can_mom_1",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_mom_1->SetHighLightColor(2);
   can_mom_1->Range(-2.891566,-1.405063,21.20482,1.126582);
   can_mom_1->SetFillColor(0);
   can_mom_1->SetBorderMode(0);
   can_mom_1->SetBorderSize(2);
   can_mom_1->SetTickx(1);
   can_mom_1->SetTicky(1);
   can_mom_1->SetLeftMargin(0.12);
   can_mom_1->SetRightMargin(0.05);
   can_mom_1->SetTopMargin(0.05);
   can_mom_1->SetBottomMargin(0.16);
   can_mom_1->SetFrameLineWidth(2);
   can_mom_1->SetFrameBorderMode(0);
   can_mom_1->SetFrameLineWidth(2);
   can_mom_1->SetFrameBorderMode(0);
   
   TH1F *gr_mom_1__1 = new TH1F("gr_mom_1__1","",20,0,20);
   gr_mom_1__1->SetBinContent(1,-0.4198955);
   gr_mom_1__1->SetBinContent(2,-0.3806865);
   gr_mom_1__1->SetBinContent(3,-0.015278);
   gr_mom_1__1->SetBinContent(4,0.2892407);
   gr_mom_1__1->SetBinContent(5,-0.05325996);
   gr_mom_1__1->SetBinContent(6,-0.06303477);
   gr_mom_1__1->SetBinContent(7,0.04468941);
   gr_mom_1__1->SetBinContent(8,0.04960557);
   gr_mom_1__1->SetBinContent(9,0.2391577);
   gr_mom_1__1->SetBinContent(10,0.0591797);
   gr_mom_1__1->SetBinContent(11,-0.01154143);
   gr_mom_1__1->SetBinContent(12,-0.07968708);
   gr_mom_1__1->SetBinContent(13,0.08696971);
   gr_mom_1__1->SetBinContent(14,0.1088289);
   gr_mom_1__1->SetBinContent(15,-0.1226124);
   gr_mom_1__1->SetBinContent(16,-0.04143467);
   gr_mom_1__1->SetBinContent(17,0.02519291);
   gr_mom_1__1->SetBinContent(18,0.111051);
   gr_mom_1__1->SetBinContent(19,-0.002064257);
   gr_mom_1__1->SetBinContent(20,0.03070877);
   gr_mom_1__1->SetBinError(1,0.1350164);
   gr_mom_1__1->SetBinError(2,0.1486486);
   gr_mom_1__1->SetBinError(3,0.1420752);
   gr_mom_1__1->SetBinError(4,0.1414788);
   gr_mom_1__1->SetBinError(5,0.1478689);
   gr_mom_1__1->SetBinError(6,0.1492969);
   gr_mom_1__1->SetBinError(7,0.1571533);
   gr_mom_1__1->SetBinError(8,0.1643672);
   gr_mom_1__1->SetBinError(9,0.1668972);
   gr_mom_1__1->SetBinError(10,0.1332438);
   gr_mom_1__1->SetBinError(11,0.1310032);
   gr_mom_1__1->SetBinError(12,0.1246039);
   gr_mom_1__1->SetBinError(13,0.1317191);
   gr_mom_1__1->SetBinError(14,0.1327255);
   gr_mom_1__1->SetBinError(15,0.1334863);
   gr_mom_1__1->SetBinError(16,0.1344902);
   gr_mom_1__1->SetBinError(17,0.1395194);
   gr_mom_1__1->SetBinError(18,0.1062146);
   gr_mom_1__1->SetBinError(19,0.1122709);
   gr_mom_1__1->SetBinError(20,0.1164118);
   gr_mom_1__1->SetMinimum(-1);
   gr_mom_1__1->SetMaximum(1);
   gr_mom_1__1->SetEntries(20);
   gr_mom_1__1->SetStats(0);
   gr_mom_1__1->SetLineWidth(2);
   gr_mom_1__1->SetMarkerStyle(20);
   gr_mom_1__1->SetMarkerSize(0.75);
   gr_mom_1__1->GetXaxis()->SetTitle("#it{i}");
   gr_mom_1__1->GetXaxis()->SetBinLabel(1,"2");
   gr_mom_1__1->GetXaxis()->SetBinLabel(2,"3");
   gr_mom_1__1->GetXaxis()->SetBinLabel(3,"4");
   gr_mom_1__1->GetXaxis()->SetBinLabel(4,"5");
   gr_mom_1__1->GetXaxis()->SetBinLabel(5,"6");
   gr_mom_1__1->GetXaxis()->SetBinLabel(6,"7");
   gr_mom_1__1->GetXaxis()->SetBinLabel(7,"8");
   gr_mom_1__1->GetXaxis()->SetBinLabel(8,"9");
   gr_mom_1__1->GetXaxis()->SetBinLabel(9,"10");
   gr_mom_1__1->GetXaxis()->SetBinLabel(10,"11");
   gr_mom_1__1->GetXaxis()->SetBinLabel(11,"12");
   gr_mom_1__1->GetXaxis()->SetBinLabel(12,"13");
   gr_mom_1__1->GetXaxis()->SetBinLabel(13,"14");
   gr_mom_1__1->GetXaxis()->SetBinLabel(14,"15");
   gr_mom_1__1->GetXaxis()->SetBinLabel(15,"16");
   gr_mom_1__1->GetXaxis()->SetBinLabel(16,"17");
   gr_mom_1__1->GetXaxis()->SetBinLabel(17,"18");
   gr_mom_1__1->GetXaxis()->SetBinLabel(18,"19");
   gr_mom_1__1->GetXaxis()->SetBinLabel(19,"20");
   gr_mom_1__1->GetXaxis()->SetBinLabel(20,"21");
   gr_mom_1__1->GetXaxis()->SetNdivisions(505);
   gr_mom_1__1->GetXaxis()->SetLabelFont(132);
   gr_mom_1__1->GetXaxis()->SetLabelOffset(0.01);
   gr_mom_1__1->GetXaxis()->SetLabelSize(0.06);
   gr_mom_1__1->GetXaxis()->SetTitleSize(0.072);
   gr_mom_1__1->GetXaxis()->SetTitleOffset(0.95);
   gr_mom_1__1->GetXaxis()->SetTitleFont(132);
   gr_mom_1__1->GetYaxis()->SetTitle("#bar{#Gamma}_{#it{i}}");
   gr_mom_1__1->GetYaxis()->SetNdivisions(505);
   gr_mom_1__1->GetYaxis()->SetLabelFont(132);
   gr_mom_1__1->GetYaxis()->SetLabelOffset(0.01);
   gr_mom_1__1->GetYaxis()->SetLabelSize(0.06);
   gr_mom_1__1->GetYaxis()->SetTitleSize(0.072);
   gr_mom_1__1->GetYaxis()->SetTitleOffset(0.75);
   gr_mom_1__1->GetYaxis()->SetTitleFont(132);
   gr_mom_1__1->GetZaxis()->SetLabelFont(132);
   gr_mom_1__1->GetZaxis()->SetLabelSize(0.06);
   gr_mom_1__1->GetZaxis()->SetTitleSize(0.072);
   gr_mom_1__1->GetZaxis()->SetTitleOffset(1.2);
   gr_mom_1__1->GetZaxis()->SetTitleFont(132);
   gr_mom_1__1->Draw("E1");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.7,0.8,0.9,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   can_mom_1->Modified();
   can_mom_1->cd();
   can_mom_1->SetSelected(can_mom_1);
}


==> LHCb-PAPER-2016-025-figs/Fig6b.C <==
void Fig6b()
{
//=========Macro generated from canvas: can_mom_2/can_mom_2
//=========  (Fri Sep  9 13:59:45 2016) by ROOT version6.06/06
   TCanvas *can_mom_2 = new TCanvas("can_mom_2", "can_mom_2",652,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_mom_2->SetHighLightColor(2);
   can_mom_2->Range(-2.891566,-1.405063,21.20482,1.126582);
   can_mom_2->SetFillColor(0);
   can_mom_2->SetBorderMode(0);
   can_mom_2->SetBorderSize(2);
   can_mom_2->SetTickx(1);
   can_mom_2->SetTicky(1);
   can_mom_2->SetLeftMargin(0.12);
   can_mom_2->SetRightMargin(0.05);
   can_mom_2->SetTopMargin(0.05);
   can_mom_2->SetBottomMargin(0.16);
   can_mom_2->SetFrameLineWidth(2);
   can_mom_2->SetFrameBorderMode(0);
   can_mom_2->SetFrameLineWidth(2);
   can_mom_2->SetFrameBorderMode(0);
   
   TH1F *gr_mom_2__2 = new TH1F("gr_mom_2__2","",20,0,20);
   gr_mom_2__2->SetBinContent(1,0.2100605);
   gr_mom_2__2->SetBinContent(2,0.03347469);
   gr_mom_2__2->SetBinContent(3,-0.1013046);
   gr_mom_2__2->SetBinContent(4,0.03170519);
   gr_mom_2__2->SetBinContent(5,0.07916224);
   gr_mom_2__2->SetBinContent(6,0.1435382);
   gr_mom_2__2->SetBinContent(7,-0.03638754);
   gr_mom_2__2->SetBinContent(8,0.05578941);
   gr_mom_2__2->SetBinContent(9,-0.2091719);
   gr_mom_2__2->SetBinContent(10,-0.06541184);
   gr_mom_2__2->SetBinContent(11,-0.1617119);
   gr_mom_2__2->SetBinContent(12,-0.03723252);
   gr_mom_2__2->SetBinContent(13,0.154803);
   gr_mom_2__2->SetBinContent(14,-0.1317747);
   gr_mom_2__2->SetBinContent(15,0.05499509);
   gr_mom_2__2->SetBinContent(16,0.04940019);
   gr_mom_2__2->SetBinContent(17,0.05848474);
   gr_mom_2__2->SetBinContent(18,-0.07684216);
   gr_mom_2__2->SetBinContent(19,0.1494249);
   gr_mom_2__2->SetBinContent(20,0.1191342);
   gr_mom_2__2->SetBinError(1,0.1211685);
   gr_mom_2__2->SetBinError(2,0.1184134);
   gr_mom_2__2->SetBinError(3,0.1018764);
   gr_mom_2__2->SetBinError(4,0.103414);
   gr_mom_2__2->SetBinError(5,0.1121566);
   gr_mom_2__2->SetBinError(6,0.114398);
   gr_mom_2__2->SetBinError(7,0.1107725);
   gr_mom_2__2->SetBinError(8,0.1516233);
   gr_mom_2__2->SetBinError(9,0.158415);
   gr_mom_2__2->SetBinError(10,0.1632487);
   gr_mom_2__2->SetBinError(11,0.1725466);
   gr_mom_2__2->SetBinError(12,0.1737599);
   gr_mom_2__2->SetBinError(13,0.109144);
   gr_mom_2__2->SetBinError(14,0.1067974);
   gr_mom_2__2->SetBinError(15,0.1070442);
   gr_mom_2__2->SetBinError(16,0.1132862);
   gr_mom_2__2->SetBinError(17,0.108822);
   gr_mom_2__2->SetBinError(18,0.1074531);
   gr_mom_2__2->SetBinError(19,0.1119928);
   gr_mom_2__2->SetBinError(20,0.1139709);
   gr_mom_2__2->SetMinimum(-1);
   gr_mom_2__2->SetMaximum(1);
   gr_mom_2__2->SetEntries(20);
   gr_mom_2__2->SetStats(0);
   gr_mom_2__2->SetLineWidth(2);
   gr_mom_2__2->SetMarkerStyle(20);
   gr_mom_2__2->SetMarkerSize(0.75);
   gr_mom_2__2->GetXaxis()->SetTitle("#it{i}");
   gr_mom_2__2->GetXaxis()->SetBinLabel(1,"22");
   gr_mom_2__2->GetXaxis()->SetBinLabel(2,"23");
   gr_mom_2__2->GetXaxis()->SetBinLabel(3,"24");
   gr_mom_2__2->GetXaxis()->SetBinLabel(4,"25");
   gr_mom_2__2->GetXaxis()->SetBinLabel(5,"26");
   gr_mom_2__2->GetXaxis()->SetBinLabel(6,"27");
   gr_mom_2__2->GetXaxis()->SetBinLabel(7,"28");
   gr_mom_2__2->GetXaxis()->SetBinLabel(8,"29");
   gr_mom_2__2->GetXaxis()->SetBinLabel(9,"30");
   gr_mom_2__2->GetXaxis()->SetBinLabel(10,"31");
   gr_mom_2__2->GetXaxis()->SetBinLabel(11,"32");
   gr_mom_2__2->GetXaxis()->SetBinLabel(12,"33");
   gr_mom_2__2->GetXaxis()->SetBinLabel(13,"34");
   gr_mom_2__2->GetXaxis()->SetBinLabel(14,"35");
   gr_mom_2__2->GetXaxis()->SetBinLabel(15,"36");
   gr_mom_2__2->GetXaxis()->SetBinLabel(16,"37");
   gr_mom_2__2->GetXaxis()->SetBinLabel(17,"38");
   gr_mom_2__2->GetXaxis()->SetBinLabel(18,"39");
   gr_mom_2__2->GetXaxis()->SetBinLabel(19,"40");
   gr_mom_2__2->GetXaxis()->SetBinLabel(20,"41");
   gr_mom_2__2->GetXaxis()->SetNdivisions(505);
   gr_mom_2__2->GetXaxis()->SetLabelFont(132);
   gr_mom_2__2->GetXaxis()->SetLabelOffset(0.01);
   gr_mom_2__2->GetXaxis()->SetLabelSize(0.06);
   gr_mom_2__2->GetXaxis()->SetTitleSize(0.072);
   gr_mom_2__2->GetXaxis()->SetTitleOffset(0.95);
   gr_mom_2__2->GetXaxis()->SetTitleFont(132);
   gr_mom_2__2->GetYaxis()->SetTitle("#bar{#Gamma}_{#it{i}}");
   gr_mom_2__2->GetYaxis()->SetNdivisions(505);
   gr_mom_2__2->GetYaxis()->SetLabelFont(132);
   gr_mom_2__2->GetYaxis()->SetLabelOffset(0.01);
   gr_mom_2__2->GetYaxis()->SetLabelSize(0.06);
   gr_mom_2__2->GetYaxis()->SetTitleSize(0.072);
   gr_mom_2__2->GetYaxis()->SetTitleOffset(0.75);
   gr_mom_2__2->GetYaxis()->SetTitleFont(132);
   gr_mom_2__2->GetZaxis()->SetLabelFont(132);
   gr_mom_2__2->GetZaxis()->SetLabelSize(0.06);
   gr_mom_2__2->GetZaxis()->SetTitleSize(0.072);
   gr_mom_2__2->GetZaxis()->SetTitleOffset(1.2);
   gr_mom_2__2->GetZaxis()->SetTitleFont(132);
   gr_mom_2__2->Draw("E1");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.7,0.8,0.9,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   can_mom_2->Modified();
   can_mom_2->cd();
   can_mom_2->SetSelected(can_mom_2);
}


==> LHCb-PAPER-2016-025-figs/Fig7a.C <==
void Fig7a()
{
//=========Macro generated from canvas: costhetal/costhetal
//=========  (Fri Sep  9 14:03:37 2016) by ROOT version6.06/06
   TCanvas *costhetal = new TCanvas("costhetal", "costhetal",0,45,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   costhetal->SetHighLightColor(2);
   costhetal->Range(-1.375,-0.1977273,1.125,1.038068);
   costhetal->SetFillColor(0);
   costhetal->SetBorderMode(0);
   costhetal->SetBorderSize(2);
   costhetal->SetTickx(1);
   costhetal->SetTicky(1);
   costhetal->SetLeftMargin(0.15);
   costhetal->SetRightMargin(0.05);
   costhetal->SetTopMargin(0.05);
   costhetal->SetBottomMargin(0.16);
   costhetal->SetFrameLineWidth(2);
   costhetal->SetFrameBorderMode(0);
   costhetal->SetFrameLineWidth(2);
   costhetal->SetFrameBorderMode(0);
   
   TH1F *h_costhetal_sig_reg__1 = new TH1F("h_costhetal_sig_reg__1","h_costhetal_sig_reg",10,-1,1);
   h_costhetal_sig_reg__1->SetBinContent(1,0.4698707);
   h_costhetal_sig_reg__1->SetBinContent(2,0.4585751);
   h_costhetal_sig_reg__1->SetBinContent(3,0.4320955);
   h_costhetal_sig_reg__1->SetBinContent(4,0.2911952);
   h_costhetal_sig_reg__1->SetBinContent(5,0.3926035);
   h_costhetal_sig_reg__1->SetBinContent(6,0.3998166);
   h_costhetal_sig_reg__1->SetBinContent(7,0.4015875);
   h_costhetal_sig_reg__1->SetBinContent(8,0.4183406);
   h_costhetal_sig_reg__1->SetBinContent(9,0.8280457);
   h_costhetal_sig_reg__1->SetBinContent(10,0.7401941);
   h_costhetal_sig_reg__1->SetBinError(1,0.08888989);
   h_costhetal_sig_reg__1->SetBinError(2,0.07371598);
   h_costhetal_sig_reg__1->SetBinError(3,0.06784774);
   h_costhetal_sig_reg__1->SetBinError(4,0.05471565);
   h_costhetal_sig_reg__1->SetBinError(5,0.06091222);
   h_costhetal_sig_reg__1->SetBinError(6,0.06229928);
   h_costhetal_sig_reg__1->SetBinError(7,0.06400348);
   h_costhetal_sig_reg__1->SetBinError(8,0.06644776);
   h_costhetal_sig_reg__1->SetBinError(9,0.1017435);
   h_costhetal_sig_reg__1->SetBinError(10,0.1035806);
   h_costhetal_sig_reg__1->SetMinimum(0);
   h_costhetal_sig_reg__1->SetEntries(431);
   h_costhetal_sig_reg__1->SetStats(0);
   h_costhetal_sig_reg__1->SetLineWidth(2);
   h_costhetal_sig_reg__1->SetMarkerStyle(20);
   h_costhetal_sig_reg__1->SetMarkerSize(0.75);
   h_costhetal_sig_reg__1->GetXaxis()->SetTitle("cos#it{#theta_{l}}");
   h_costhetal_sig_reg__1->GetXaxis()->SetNdivisions(505);
   h_costhetal_sig_reg__1->GetXaxis()->SetLabelFont(132);
   h_costhetal_sig_reg__1->GetXaxis()->SetLabelOffset(0.01);
   h_costhetal_sig_reg__1->GetXaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg__1->GetXaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg__1->GetXaxis()->SetTitleOffset(0.95);
   h_costhetal_sig_reg__1->GetXaxis()->SetTitleFont(132);
   h_costhetal_sig_reg__1->GetYaxis()->SetTitle("Arbitrary scale");
   h_costhetal_sig_reg__1->GetYaxis()->SetNdivisions(505);
   h_costhetal_sig_reg__1->GetYaxis()->SetLabelFont(132);
   h_costhetal_sig_reg__1->GetYaxis()->SetLabelOffset(0.01);
   h_costhetal_sig_reg__1->GetYaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg__1->GetYaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg__1->GetYaxis()->SetTitleOffset(0.95);
   h_costhetal_sig_reg__1->GetYaxis()->SetTitleFont(132);
   h_costhetal_sig_reg__1->GetZaxis()->SetLabelFont(132);
   h_costhetal_sig_reg__1->GetZaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg__1->GetZaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg__1->GetZaxis()->SetTitleOffset(1.2);
   h_costhetal_sig_reg__1->GetZaxis()->SetTitleFont(132);
   h_costhetal_sig_reg__1->Draw("E1");
   
   THStack *hs_costhetal = new THStack();
   hs_costhetal->SetName("hs_costhetal");
   hs_costhetal->SetTitle("hs_costhetal");
   
   TH1F *hs_costhetal_stack_1 = new TH1F("hs_costhetal_stack_1","hs_costhetal",10,-1,1);
   hs_costhetal_stack_1->SetMinimum(0);
   hs_costhetal_stack_1->SetMaximum(0.8739335);
   hs_costhetal_stack_1->SetDirectory(0);
   hs_costhetal_stack_1->SetStats(0);
   hs_costhetal_stack_1->SetLineWidth(2);
   hs_costhetal_stack_1->SetMarkerStyle(20);
   hs_costhetal_stack_1->SetMarkerSize(0.75);
   hs_costhetal_stack_1->GetXaxis()->SetNdivisions(505);
   hs_costhetal_stack_1->GetXaxis()->SetLabelFont(132);
   hs_costhetal_stack_1->GetXaxis()->SetLabelOffset(0.01);
   hs_costhetal_stack_1->GetXaxis()->SetLabelSize(0.06);
   hs_costhetal_stack_1->GetXaxis()->SetTitleSize(0.072);
   hs_costhetal_stack_1->GetXaxis()->SetTitleOffset(0.95);
   hs_costhetal_stack_1->GetXaxis()->SetTitleFont(132);
   hs_costhetal_stack_1->GetYaxis()->SetNdivisions(505);
   hs_costhetal_stack_1->GetYaxis()->SetLabelFont(132);
   hs_costhetal_stack_1->GetYaxis()->SetLabelOffset(0.01);
   hs_costhetal_stack_1->GetYaxis()->SetLabelSize(0.06);
   hs_costhetal_stack_1->GetYaxis()->SetTitleSize(0.072);
   hs_costhetal_stack_1->GetYaxis()->SetTitleOffset(0.95);
   hs_costhetal_stack_1->GetYaxis()->SetTitleFont(132);
   hs_costhetal_stack_1->GetZaxis()->SetLabelFont(132);
   hs_costhetal_stack_1->GetZaxis()->SetLabelSize(0.06);
   hs_costhetal_stack_1->GetZaxis()->SetTitleSize(0.072);
   hs_costhetal_stack_1->GetZaxis()->SetTitleOffset(1.2);
   hs_costhetal_stack_1->GetZaxis()->SetTitleFont(132);
   hs_costhetal->SetHistogram(hs_costhetal_stack_1);
   
   
   TH1F *h_costhetal_model__2 = new TH1F("h_costhetal_model__2","h_costhetal_model",10,-1,1);
   h_costhetal_model__2->SetBinContent(1,0.194092);
   h_costhetal_model__2->SetBinContent(2,0.2075267);
   h_costhetal_model__2->SetBinContent(3,0.2257662);
   h_costhetal_model__2->SetBinContent(4,0.2323663);
   h_costhetal_model__2->SetBinContent(5,0.239547);
   h_costhetal_model__2->SetBinContent(6,0.2427861);
   h_costhetal_model__2->SetBinContent(7,0.2456164);
   h_costhetal_model__2->SetBinContent(8,0.2414982);
   h_costhetal_model__2->SetBinContent(9,0.2336192);
   h_costhetal_model__2->SetBinContent(10,0.2327941);
   h_costhetal_model__2->SetBinError(1,0.002804905);
   h_costhetal_model__2->SetBinError(2,0.002664026);
   h_costhetal_model__2->SetBinError(3,0.002734152);
   h_costhetal_model__2->SetBinError(4,0.002834874);
   h_costhetal_model__2->SetBinError(5,0.002966716);
   h_costhetal_model__2->SetBinError(6,0.003083329);
   h_costhetal_model__2->SetBinError(7,0.003224657);
   h_costhetal_model__2->SetBinError(8,0.003280048);
   h_costhetal_model__2->SetBinError(9,0.003383842);
   h_costhetal_model__2->SetBinError(10,0.003565709);
   h_costhetal_model__2->SetEntries(100000);
   h_costhetal_model__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   h_costhetal_model__2->SetFillColor(ci);

   ci = TColor::GetColor("#0066cc");
   h_costhetal_model__2->SetLineColor(ci);
   h_costhetal_model__2->SetLineWidth(2);
   h_costhetal_model__2->SetMarkerStyle(20);
   h_costhetal_model__2->SetMarkerSize(0.75);
   h_costhetal_model__2->GetXaxis()->SetNdivisions(505);
   h_costhetal_model__2->GetXaxis()->SetLabelFont(132);
   h_costhetal_model__2->GetXaxis()->SetLabelOffset(0.01);
   h_costhetal_model__2->GetXaxis()->SetLabelSize(0.06);
   h_costhetal_model__2->GetXaxis()->SetTitleSize(0.072);
   h_costhetal_model__2->GetXaxis()->SetTitleOffset(0.95);
   h_costhetal_model__2->GetXaxis()->SetTitleFont(132);
   h_costhetal_model__2->GetYaxis()->SetNdivisions(505);
   h_costhetal_model__2->GetYaxis()->SetLabelFont(132);
   h_costhetal_model__2->GetYaxis()->SetLabelOffset(0.01);
   h_costhetal_model__2->GetYaxis()->SetLabelSize(0.06);
   h_costhetal_model__2->GetYaxis()->SetTitleSize(0.072);
   h_costhetal_model__2->GetYaxis()->SetTitleOffset(0.95);
   h_costhetal_model__2->GetYaxis()->SetTitleFont(132);
   h_costhetal_model__2->GetZaxis()->SetLabelFont(132);
   h_costhetal_model__2->GetZaxis()->SetLabelSize(0.06);
   h_costhetal_model__2->GetZaxis()->SetTitleSize(0.072);
   h_costhetal_model__2->GetZaxis()->SetTitleOffset(1.2);
   h_costhetal_model__2->GetZaxis()->SetTitleFont(132);
   hs_costhetal->Add(h_costhetal_model,"");
   
   TH1F *h_costhetal_bkg_reg__3 = new TH1F("h_costhetal_bkg_reg__3","h_costhetal_bkg_reg",10,-1,1);
   h_costhetal_bkg_reg__3->SetBinContent(1,0.3755072);
   h_costhetal_bkg_reg__3->SetBinContent(2,0.183877);
   h_costhetal_bkg_reg__3->SetBinContent(3,0.1202128);
   h_costhetal_bkg_reg__3->SetBinContent(4,0.1540584);
   h_costhetal_bkg_reg__3->SetBinContent(5,0.06736121);
   h_costhetal_bkg_reg__3->SetBinContent(6,0.1279501);
   h_costhetal_bkg_reg__3->SetBinContent(7,0.2149643);
   h_costhetal_bkg_reg__3->SetBinContent(8,0.2318752);
   h_costhetal_bkg_reg__3->SetBinContent(9,0.5986985);
   h_costhetal_bkg_reg__3->SetBinContent(10,0.4622075);
   h_costhetal_bkg_reg__3->SetBinError(1,0.06463338);
   h_costhetal_bkg_reg__3->SetBinError(2,0.03942328);
   h_costhetal_bkg_reg__3->SetBinError(3,0.03138188);
   h_costhetal_bkg_reg__3->SetBinError(4,0.0340136);
   h_costhetal_bkg_reg__3->SetBinError(5,0.02326348);
   h_costhetal_bkg_reg__3->SetBinError(6,0.03270374);
   h_costhetal_bkg_reg__3->SetBinError(7,0.03891137);
   h_costhetal_bkg_reg__3->SetBinError(8,0.04214977);
   h_costhetal_bkg_reg__3->SetBinError(9,0.07248878);
   h_costhetal_bkg_reg__3->SetBinError(10,0.0703576);
   h_costhetal_bkg_reg__3->SetEntries(304);
   h_costhetal_bkg_reg__3->SetStats(0);

   ci = TColor::GetColor("#ff6666");
   h_costhetal_bkg_reg__3->SetFillColor(ci);
   h_costhetal_bkg_reg__3->SetFillStyle(3645);

   ci = TColor::GetColor("#ff0000");
   h_costhetal_bkg_reg__3->SetLineColor(ci);
   h_costhetal_bkg_reg__3->SetLineWidth(2);
   h_costhetal_bkg_reg__3->SetMarkerStyle(20);
   h_costhetal_bkg_reg__3->SetMarkerSize(0.75);
   h_costhetal_bkg_reg__3->GetXaxis()->SetNdivisions(505);
   h_costhetal_bkg_reg__3->GetXaxis()->SetLabelFont(132);
   h_costhetal_bkg_reg__3->GetXaxis()->SetLabelOffset(0.01);
   h_costhetal_bkg_reg__3->GetXaxis()->SetLabelSize(0.06);
   h_costhetal_bkg_reg__3->GetXaxis()->SetTitleSize(0.072);
   h_costhetal_bkg_reg__3->GetXaxis()->SetTitleOffset(0.95);
   h_costhetal_bkg_reg__3->GetXaxis()->SetTitleFont(132);
   h_costhetal_bkg_reg__3->GetYaxis()->SetNdivisions(505);
   h_costhetal_bkg_reg__3->GetYaxis()->SetLabelFont(132);
   h_costhetal_bkg_reg__3->GetYaxis()->SetLabelOffset(0.01);
   h_costhetal_bkg_reg__3->GetYaxis()->SetLabelSize(0.06);
   h_costhetal_bkg_reg__3->GetYaxis()->SetTitleSize(0.072);
   h_costhetal_bkg_reg__3->GetYaxis()->SetTitleOffset(0.95);
   h_costhetal_bkg_reg__3->GetYaxis()->SetTitleFont(132);
   h_costhetal_bkg_reg__3->GetZaxis()->SetLabelFont(132);
   h_costhetal_bkg_reg__3->GetZaxis()->SetLabelSize(0.06);
   h_costhetal_bkg_reg__3->GetZaxis()->SetTitleSize(0.072);
   h_costhetal_bkg_reg__3->GetZaxis()->SetTitleOffset(1.2);
   h_costhetal_bkg_reg__3->GetZaxis()->SetTitleFont(132);
   hs_costhetal->Add(h_costhetal_bkg_reg,"");
   hs_costhetal->Draw("hist same");
   
   TH1F *h_costhetal_sig_reg__4 = new TH1F("h_costhetal_sig_reg__4","h_costhetal_sig_reg",10,-1,1);
   h_costhetal_sig_reg__4->SetBinContent(1,0.4698707);
   h_costhetal_sig_reg__4->SetBinContent(2,0.4585751);
   h_costhetal_sig_reg__4->SetBinContent(3,0.4320955);
   h_costhetal_sig_reg__4->SetBinContent(4,0.2911952);
   h_costhetal_sig_reg__4->SetBinContent(5,0.3926035);
   h_costhetal_sig_reg__4->SetBinContent(6,0.3998166);
   h_costhetal_sig_reg__4->SetBinContent(7,0.4015875);
   h_costhetal_sig_reg__4->SetBinContent(8,0.4183406);
   h_costhetal_sig_reg__4->SetBinContent(9,0.8280457);
   h_costhetal_sig_reg__4->SetBinContent(10,0.7401941);
   h_costhetal_sig_reg__4->SetBinError(1,0.08888989);
   h_costhetal_sig_reg__4->SetBinError(2,0.07371598);
   h_costhetal_sig_reg__4->SetBinError(3,0.06784774);
   h_costhetal_sig_reg__4->SetBinError(4,0.05471565);
   h_costhetal_sig_reg__4->SetBinError(5,0.06091222);
   h_costhetal_sig_reg__4->SetBinError(6,0.06229928);
   h_costhetal_sig_reg__4->SetBinError(7,0.06400348);
   h_costhetal_sig_reg__4->SetBinError(8,0.06644776);
   h_costhetal_sig_reg__4->SetBinError(9,0.1017435);
   h_costhetal_sig_reg__4->SetBinError(10,0.1035806);
   h_costhetal_sig_reg__4->SetMinimum(0);
   h_costhetal_sig_reg__4->SetEntries(431);
   h_costhetal_sig_reg__4->SetStats(0);
   h_costhetal_sig_reg__4->SetLineWidth(2);
   h_costhetal_sig_reg__4->SetMarkerStyle(20);
   h_costhetal_sig_reg__4->SetMarkerSize(0.75);
   h_costhetal_sig_reg__4->GetXaxis()->SetTitle("cos#it{#theta_{l}}");
   h_costhetal_sig_reg__4->GetXaxis()->SetNdivisions(505);
   h_costhetal_sig_reg__4->GetXaxis()->SetLabelFont(132);
   h_costhetal_sig_reg__4->GetXaxis()->SetLabelOffset(0.01);
   h_costhetal_sig_reg__4->GetXaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg__4->GetXaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg__4->GetXaxis()->SetTitleOffset(0.95);
   h_costhetal_sig_reg__4->GetXaxis()->SetTitleFont(132);
   h_costhetal_sig_reg__4->GetYaxis()->SetTitle("Arbitrary scale");
   h_costhetal_sig_reg__4->GetYaxis()->SetNdivisions(505);
   h_costhetal_sig_reg__4->GetYaxis()->SetLabelFont(132);
   h_costhetal_sig_reg__4->GetYaxis()->SetLabelOffset(0.01);
   h_costhetal_sig_reg__4->GetYaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg__4->GetYaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg__4->GetYaxis()->SetTitleOffset(0.95);
   h_costhetal_sig_reg__4->GetYaxis()->SetTitleFont(132);
   h_costhetal_sig_reg__4->GetZaxis()->SetLabelFont(132);
   h_costhetal_sig_reg__4->GetZaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg__4->GetZaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg__4->GetZaxis()->SetTitleOffset(1.2);
   h_costhetal_sig_reg__4->GetZaxis()->SetTitleFont(132);
   h_costhetal_sig_reg__4->Draw("same");
   
   TPaveText *pt = new TPaveText(0.2,0.85,0.3,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *h_costhetal_sig_reg_copy__5 = new TH1F("h_costhetal_sig_reg_copy__5","h_costhetal_sig_reg",10,-1,1);
   h_costhetal_sig_reg_copy__5->SetBinContent(1,0.4698707);
   h_costhetal_sig_reg_copy__5->SetBinContent(2,0.4585751);
   h_costhetal_sig_reg_copy__5->SetBinContent(3,0.4320955);
   h_costhetal_sig_reg_copy__5->SetBinContent(4,0.2911952);
   h_costhetal_sig_reg_copy__5->SetBinContent(5,0.3926035);
   h_costhetal_sig_reg_copy__5->SetBinContent(6,0.3998166);
   h_costhetal_sig_reg_copy__5->SetBinContent(7,0.4015875);
   h_costhetal_sig_reg_copy__5->SetBinContent(8,0.4183406);
   h_costhetal_sig_reg_copy__5->SetBinContent(9,0.8280457);
   h_costhetal_sig_reg_copy__5->SetBinContent(10,0.7401941);
   h_costhetal_sig_reg_copy__5->SetBinError(1,0.08888989);
   h_costhetal_sig_reg_copy__5->SetBinError(2,0.07371598);
   h_costhetal_sig_reg_copy__5->SetBinError(3,0.06784774);
   h_costhetal_sig_reg_copy__5->SetBinError(4,0.05471565);
   h_costhetal_sig_reg_copy__5->SetBinError(5,0.06091222);
   h_costhetal_sig_reg_copy__5->SetBinError(6,0.06229928);
   h_costhetal_sig_reg_copy__5->SetBinError(7,0.06400348);
   h_costhetal_sig_reg_copy__5->SetBinError(8,0.06644776);
   h_costhetal_sig_reg_copy__5->SetBinError(9,0.1017435);
   h_costhetal_sig_reg_copy__5->SetBinError(10,0.1035806);
   h_costhetal_sig_reg_copy__5->SetMinimum(0);
   h_costhetal_sig_reg_copy__5->SetEntries(431);
   h_costhetal_sig_reg_copy__5->SetDirectory(0);
   h_costhetal_sig_reg_copy__5->SetStats(0);
   h_costhetal_sig_reg_copy__5->SetLineWidth(2);
   h_costhetal_sig_reg_copy__5->SetMarkerStyle(20);
   h_costhetal_sig_reg_copy__5->SetMarkerSize(0.75);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetTitle("cos#it{#theta_{l}}");
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetNdivisions(505);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetLabelFont(132);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetLabelOffset(0.01);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetTitleOffset(0.95);
   h_costhetal_sig_reg_copy__5->GetXaxis()->SetTitleFont(132);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetTitle("Arbitrary scale");
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetNdivisions(505);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetLabelFont(132);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetLabelOffset(0.01);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetTitleOffset(0.95);
   h_costhetal_sig_reg_copy__5->GetYaxis()->SetTitleFont(132);
   h_costhetal_sig_reg_copy__5->GetZaxis()->SetLabelFont(132);
   h_costhetal_sig_reg_copy__5->GetZaxis()->SetLabelSize(0.06);
   h_costhetal_sig_reg_copy__5->GetZaxis()->SetTitleSize(0.072);
   h_costhetal_sig_reg_copy__5->GetZaxis()->SetTitleOffset(1.2);
   h_costhetal_sig_reg_copy__5->GetZaxis()->SetTitleFont(132);
   h_costhetal_sig_reg_copy__5->Draw("sameaxis");
   costhetal->Modified();
   costhetal->cd();
   costhetal->SetSelected(costhetal);
}


==> LHCb-PAPER-2016-025-figs/Fig7b.C <==
void Fig7b()
{
//=========Macro generated from canvas: costhetak/costhetak
//=========  (Fri Sep  9 14:03:43 2016) by ROOT version6.06/06
   TCanvas *costhetak = new TCanvas("costhetak", "costhetak",607,45,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   costhetak->SetHighLightColor(2);
   costhetak->Range(-1.375,-0.1590006,1.125,0.8347531);
   costhetak->SetFillColor(0);
   costhetak->SetBorderMode(0);
   costhetak->SetBorderSize(2);
   costhetak->SetTickx(1);
   costhetak->SetTicky(1);
   costhetak->SetLeftMargin(0.15);
   costhetak->SetRightMargin(0.05);
   costhetak->SetTopMargin(0.05);
   costhetak->SetBottomMargin(0.16);
   costhetak->SetFrameLineWidth(2);
   costhetak->SetFrameBorderMode(0);
   costhetak->SetFrameLineWidth(2);
   costhetak->SetFrameBorderMode(0);
   
   TH1F *h_costhetak_sig_reg__6 = new TH1F("h_costhetak_sig_reg__6","h_costhetak_sig_reg",10,-1,1);
   h_costhetak_sig_reg__6->SetBinContent(1,0.5487701);
   h_costhetak_sig_reg__6->SetBinContent(2,0.5520297);
   h_costhetak_sig_reg__6->SetBinContent(3,0.6043113);
   h_costhetak_sig_reg__6->SetBinContent(4,0.6646907);
   h_costhetak_sig_reg__6->SetBinContent(5,0.6049432);
   h_costhetak_sig_reg__6->SetBinContent(6,0.5613268);
   h_costhetak_sig_reg__6->SetBinContent(7,0.3799944);
   h_costhetak_sig_reg__6->SetBinContent(8,0.4416546);
   h_costhetak_sig_reg__6->SetBinContent(9,0.2324451);
   h_costhetak_sig_reg__6->SetBinContent(10,0.2421586);
   h_costhetak_sig_reg__6->SetBinError(1,0.09183786);
   h_costhetak_sig_reg__6->SetBinError(2,0.08265588);
   h_costhetak_sig_reg__6->SetBinError(3,0.08102836);
   h_costhetak_sig_reg__6->SetBinError(4,0.0829906);
   h_costhetak_sig_reg__6->SetBinError(5,0.08303973);
   h_costhetak_sig_reg__6->SetBinError(6,0.07865547);
   h_costhetak_sig_reg__6->SetBinError(7,0.06391702);
   h_costhetak_sig_reg__6->SetBinError(8,0.07286473);
   h_costhetak_sig_reg__6->SetBinError(9,0.05629576);
   h_costhetak_sig_reg__6->SetBinError(10,0.06124643);
   h_costhetak_sig_reg__6->SetMinimum(0);
   h_costhetak_sig_reg__6->SetEntries(431);
   h_costhetak_sig_reg__6->SetStats(0);
   h_costhetak_sig_reg__6->SetLineWidth(2);
   h_costhetak_sig_reg__6->SetMarkerStyle(20);
   h_costhetak_sig_reg__6->SetMarkerSize(0.75);
   h_costhetak_sig_reg__6->GetXaxis()->SetTitle("cos#it{#theta_{K}}");
   h_costhetak_sig_reg__6->GetXaxis()->SetNdivisions(505);
   h_costhetak_sig_reg__6->GetXaxis()->SetLabelFont(132);
   h_costhetak_sig_reg__6->GetXaxis()->SetLabelOffset(0.01);
   h_costhetak_sig_reg__6->GetXaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg__6->GetXaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg__6->GetXaxis()->SetTitleOffset(0.95);
   h_costhetak_sig_reg__6->GetXaxis()->SetTitleFont(132);
   h_costhetak_sig_reg__6->GetYaxis()->SetTitle("Arbitrary scale");
   h_costhetak_sig_reg__6->GetYaxis()->SetNdivisions(505);
   h_costhetak_sig_reg__6->GetYaxis()->SetLabelFont(132);
   h_costhetak_sig_reg__6->GetYaxis()->SetLabelOffset(0.01);
   h_costhetak_sig_reg__6->GetYaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg__6->GetYaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg__6->GetYaxis()->SetTitleOffset(0.95);
   h_costhetak_sig_reg__6->GetYaxis()->SetTitleFont(132);
   h_costhetak_sig_reg__6->GetZaxis()->SetLabelFont(132);
   h_costhetak_sig_reg__6->GetZaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg__6->GetZaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg__6->GetZaxis()->SetTitleOffset(1.2);
   h_costhetak_sig_reg__6->GetZaxis()->SetTitleFont(132);
   h_costhetak_sig_reg__6->Draw("E1");
   
   THStack *hs_costhetak = new THStack();
   hs_costhetak->SetName("hs_costhetak");
   hs_costhetak->SetTitle("hs_costhetak");
   
   TH1F *hs_costhetak_stack_2 = new TH1F("hs_costhetak_stack_2","hs_costhetak",10,-1,1);
   hs_costhetak_stack_2->SetMinimum(-0.01498548);
   hs_costhetak_stack_2->SetMaximum(0.7061363);
   hs_costhetak_stack_2->SetDirectory(0);
   hs_costhetak_stack_2->SetStats(0);
   hs_costhetak_stack_2->SetLineWidth(2);
   hs_costhetak_stack_2->SetMarkerStyle(20);
   hs_costhetak_stack_2->SetMarkerSize(0.75);
   hs_costhetak_stack_2->GetXaxis()->SetNdivisions(505);
   hs_costhetak_stack_2->GetXaxis()->SetLabelFont(132);
   hs_costhetak_stack_2->GetXaxis()->SetLabelOffset(0.01);
   hs_costhetak_stack_2->GetXaxis()->SetLabelSize(0.06);
   hs_costhetak_stack_2->GetXaxis()->SetTitleSize(0.072);
   hs_costhetak_stack_2->GetXaxis()->SetTitleOffset(0.95);
   hs_costhetak_stack_2->GetXaxis()->SetTitleFont(132);
   hs_costhetak_stack_2->GetYaxis()->SetNdivisions(505);
   hs_costhetak_stack_2->GetYaxis()->SetLabelFont(132);
   hs_costhetak_stack_2->GetYaxis()->SetLabelOffset(0.01);
   hs_costhetak_stack_2->GetYaxis()->SetLabelSize(0.06);
   hs_costhetak_stack_2->GetYaxis()->SetTitleSize(0.072);
   hs_costhetak_stack_2->GetYaxis()->SetTitleOffset(0.95);
   hs_costhetak_stack_2->GetYaxis()->SetTitleFont(132);
   hs_costhetak_stack_2->GetZaxis()->SetLabelFont(132);
   hs_costhetak_stack_2->GetZaxis()->SetLabelSize(0.06);
   hs_costhetak_stack_2->GetZaxis()->SetTitleSize(0.072);
   hs_costhetak_stack_2->GetZaxis()->SetTitleOffset(1.2);
   hs_costhetak_stack_2->GetZaxis()->SetTitleFont(132);
   hs_costhetak->SetHistogram(hs_costhetak_stack_2);
   
   
   TH1F *h_costhetak_model__7 = new TH1F("h_costhetak_model__7","h_costhetak_model",10,-1,1);
   h_costhetak_model__7->SetBinContent(1,0.2944638);
   h_costhetak_model__7->SetBinContent(2,0.2187054);
   h_costhetak_model__7->SetBinContent(3,0.2763826);
   h_costhetak_model__7->SetBinContent(4,0.35836);
   h_costhetak_model__7->SetBinContent(5,0.4137841);
   h_costhetak_model__7->SetBinContent(6,0.3675825);
   h_costhetak_model__7->SetBinContent(7,0.2680012);
   h_costhetak_model__7->SetBinContent(8,0.118014);
   h_costhetak_model__7->SetBinContent(9,-0.006980142);
   h_costhetak_model__7->SetBinContent(10,-0.01270135);
   h_costhetak_model__7->SetBinError(1,0.003428541);
   h_costhetak_model__7->SetBinError(2,0.002637945);
   h_costhetak_model__7->SetBinError(3,0.003174138);
   h_costhetak_model__7->SetBinError(4,0.003842534);
   h_costhetak_model__7->SetBinError(5,0.004249517);
   h_costhetak_model__7->SetBinError(6,0.003821095);
   h_costhetak_model__7->SetBinError(7,0.002889111);
   h_costhetak_model__7->SetBinError(8,0.001713262);
   h_costhetak_model__7->SetBinError(9,0.001180816);
   h_costhetak_model__7->SetBinError(10,0.002284132);
   h_costhetak_model__7->SetEntries(100000);
   h_costhetak_model__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   h_costhetak_model__7->SetFillColor(ci);

   ci = TColor::GetColor("#0066cc");
   h_costhetak_model__7->SetLineColor(ci);
   h_costhetak_model__7->SetLineWidth(2);
   h_costhetak_model__7->SetMarkerStyle(20);
   h_costhetak_model__7->SetMarkerSize(0.75);
   h_costhetak_model__7->GetXaxis()->SetNdivisions(505);
   h_costhetak_model__7->GetXaxis()->SetLabelFont(132);
   h_costhetak_model__7->GetXaxis()->SetLabelOffset(0.01);
   h_costhetak_model__7->GetXaxis()->SetLabelSize(0.06);
   h_costhetak_model__7->GetXaxis()->SetTitleSize(0.072);
   h_costhetak_model__7->GetXaxis()->SetTitleOffset(0.95);
   h_costhetak_model__7->GetXaxis()->SetTitleFont(132);
   h_costhetak_model__7->GetYaxis()->SetNdivisions(505);
   h_costhetak_model__7->GetYaxis()->SetLabelFont(132);
   h_costhetak_model__7->GetYaxis()->SetLabelOffset(0.01);
   h_costhetak_model__7->GetYaxis()->SetLabelSize(0.06);
   h_costhetak_model__7->GetYaxis()->SetTitleSize(0.072);
   h_costhetak_model__7->GetYaxis()->SetTitleOffset(0.95);
   h_costhetak_model__7->GetYaxis()->SetTitleFont(132);
   h_costhetak_model__7->GetZaxis()->SetLabelFont(132);
   h_costhetak_model__7->GetZaxis()->SetLabelSize(0.06);
   h_costhetak_model__7->GetZaxis()->SetTitleSize(0.072);
   h_costhetak_model__7->GetZaxis()->SetTitleOffset(1.2);
   h_costhetak_model__7->GetZaxis()->SetTitleFont(132);
   hs_costhetak->Add(h_costhetak_model,"");
   
   TH1F *h_costhetak_bkg_reg__8 = new TH1F("h_costhetak_bkg_reg__8","h_costhetak_bkg_reg",10,-1,1);
   h_costhetak_bkg_reg__8->SetBinContent(1,0.3301997);
   h_costhetak_bkg_reg__8->SetBinContent(2,0.266657);
   h_costhetak_bkg_reg__8->SetBinContent(3,0.3059913);
   h_costhetak_bkg_reg__8->SetBinContent(4,0.3141508);
   h_costhetak_bkg_reg__8->SetBinContent(5,0.173943);
   h_costhetak_bkg_reg__8->SetBinContent(6,0.1699708);
   h_costhetak_bkg_reg__8->SetBinContent(7,0.1880317);
   h_costhetak_bkg_reg__8->SetBinContent(8,0.2652382);
   h_costhetak_bkg_reg__8->SetBinContent(9,0.2224952);
   h_costhetak_bkg_reg__8->SetBinContent(10,0.3000346);
   h_costhetak_bkg_reg__8->SetBinError(1,0.05782251);
   h_costhetak_bkg_reg__8->SetBinError(2,0.0454635);
   h_costhetak_bkg_reg__8->SetBinError(3,0.04816461);
   h_costhetak_bkg_reg__8->SetBinError(4,0.04791021);
   h_costhetak_bkg_reg__8->SetBinError(5,0.03864633);
   h_costhetak_bkg_reg__8->SetBinError(6,0.03613029);
   h_costhetak_bkg_reg__8->SetBinError(7,0.04634847);
   h_costhetak_bkg_reg__8->SetBinError(8,0.04785021);
   h_costhetak_bkg_reg__8->SetBinError(9,0.05166428);
   h_costhetak_bkg_reg__8->SetBinError(10,0.05520965);
   h_costhetak_bkg_reg__8->SetEntries(304);
   h_costhetak_bkg_reg__8->SetStats(0);

   ci = TColor::GetColor("#ff6666");
   h_costhetak_bkg_reg__8->SetFillColor(ci);
   h_costhetak_bkg_reg__8->SetFillStyle(3645);

   ci = TColor::GetColor("#ff0000");
   h_costhetak_bkg_reg__8->SetLineColor(ci);
   h_costhetak_bkg_reg__8->SetLineWidth(2);
   h_costhetak_bkg_reg__8->SetMarkerStyle(20);
   h_costhetak_bkg_reg__8->SetMarkerSize(0.75);
   h_costhetak_bkg_reg__8->GetXaxis()->SetNdivisions(505);
   h_costhetak_bkg_reg__8->GetXaxis()->SetLabelFont(132);
   h_costhetak_bkg_reg__8->GetXaxis()->SetLabelOffset(0.01);
   h_costhetak_bkg_reg__8->GetXaxis()->SetLabelSize(0.06);
   h_costhetak_bkg_reg__8->GetXaxis()->SetTitleSize(0.072);
   h_costhetak_bkg_reg__8->GetXaxis()->SetTitleOffset(0.95);
   h_costhetak_bkg_reg__8->GetXaxis()->SetTitleFont(132);
   h_costhetak_bkg_reg__8->GetYaxis()->SetNdivisions(505);
   h_costhetak_bkg_reg__8->GetYaxis()->SetLabelFont(132);
   h_costhetak_bkg_reg__8->GetYaxis()->SetLabelOffset(0.01);
   h_costhetak_bkg_reg__8->GetYaxis()->SetLabelSize(0.06);
   h_costhetak_bkg_reg__8->GetYaxis()->SetTitleSize(0.072);
   h_costhetak_bkg_reg__8->GetYaxis()->SetTitleOffset(0.95);
   h_costhetak_bkg_reg__8->GetYaxis()->SetTitleFont(132);
   h_costhetak_bkg_reg__8->GetZaxis()->SetLabelFont(132);
   h_costhetak_bkg_reg__8->GetZaxis()->SetLabelSize(0.06);
   h_costhetak_bkg_reg__8->GetZaxis()->SetTitleSize(0.072);
   h_costhetak_bkg_reg__8->GetZaxis()->SetTitleOffset(1.2);
   h_costhetak_bkg_reg__8->GetZaxis()->SetTitleFont(132);
   hs_costhetak->Add(h_costhetak_bkg_reg,"");
   hs_costhetak->Draw("hist same");
   
   TH1F *h_costhetak_sig_reg__9 = new TH1F("h_costhetak_sig_reg__9","h_costhetak_sig_reg",10,-1,1);
   h_costhetak_sig_reg__9->SetBinContent(1,0.5487701);
   h_costhetak_sig_reg__9->SetBinContent(2,0.5520297);
   h_costhetak_sig_reg__9->SetBinContent(3,0.6043113);
   h_costhetak_sig_reg__9->SetBinContent(4,0.6646907);
   h_costhetak_sig_reg__9->SetBinContent(5,0.6049432);
   h_costhetak_sig_reg__9->SetBinContent(6,0.5613268);
   h_costhetak_sig_reg__9->SetBinContent(7,0.3799944);
   h_costhetak_sig_reg__9->SetBinContent(8,0.4416546);
   h_costhetak_sig_reg__9->SetBinContent(9,0.2324451);
   h_costhetak_sig_reg__9->SetBinContent(10,0.2421586);
   h_costhetak_sig_reg__9->SetBinError(1,0.09183786);
   h_costhetak_sig_reg__9->SetBinError(2,0.08265588);
   h_costhetak_sig_reg__9->SetBinError(3,0.08102836);
   h_costhetak_sig_reg__9->SetBinError(4,0.0829906);
   h_costhetak_sig_reg__9->SetBinError(5,0.08303973);
   h_costhetak_sig_reg__9->SetBinError(6,0.07865547);
   h_costhetak_sig_reg__9->SetBinError(7,0.06391702);
   h_costhetak_sig_reg__9->SetBinError(8,0.07286473);
   h_costhetak_sig_reg__9->SetBinError(9,0.05629576);
   h_costhetak_sig_reg__9->SetBinError(10,0.06124643);
   h_costhetak_sig_reg__9->SetMinimum(0);
   h_costhetak_sig_reg__9->SetEntries(431);
   h_costhetak_sig_reg__9->SetStats(0);
   h_costhetak_sig_reg__9->SetLineWidth(2);
   h_costhetak_sig_reg__9->SetMarkerStyle(20);
   h_costhetak_sig_reg__9->SetMarkerSize(0.75);
   h_costhetak_sig_reg__9->GetXaxis()->SetTitle("cos#it{#theta_{K}}");
   h_costhetak_sig_reg__9->GetXaxis()->SetNdivisions(505);
   h_costhetak_sig_reg__9->GetXaxis()->SetLabelFont(132);
   h_costhetak_sig_reg__9->GetXaxis()->SetLabelOffset(0.01);
   h_costhetak_sig_reg__9->GetXaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg__9->GetXaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg__9->GetXaxis()->SetTitleOffset(0.95);
   h_costhetak_sig_reg__9->GetXaxis()->SetTitleFont(132);
   h_costhetak_sig_reg__9->GetYaxis()->SetTitle("Arbitrary scale");
   h_costhetak_sig_reg__9->GetYaxis()->SetNdivisions(505);
   h_costhetak_sig_reg__9->GetYaxis()->SetLabelFont(132);
   h_costhetak_sig_reg__9->GetYaxis()->SetLabelOffset(0.01);
   h_costhetak_sig_reg__9->GetYaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg__9->GetYaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg__9->GetYaxis()->SetTitleOffset(0.95);
   h_costhetak_sig_reg__9->GetYaxis()->SetTitleFont(132);
   h_costhetak_sig_reg__9->GetZaxis()->SetLabelFont(132);
   h_costhetak_sig_reg__9->GetZaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg__9->GetZaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg__9->GetZaxis()->SetTitleOffset(1.2);
   h_costhetak_sig_reg__9->GetZaxis()->SetTitleFont(132);
   h_costhetak_sig_reg__9->Draw("same");
   
   TPaveText *pt = new TPaveText(0.2,0.85,0.3,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *h_costhetak_sig_reg_copy__10 = new TH1F("h_costhetak_sig_reg_copy__10","h_costhetak_sig_reg",10,-1,1);
   h_costhetak_sig_reg_copy__10->SetBinContent(1,0.5487701);
   h_costhetak_sig_reg_copy__10->SetBinContent(2,0.5520297);
   h_costhetak_sig_reg_copy__10->SetBinContent(3,0.6043113);
   h_costhetak_sig_reg_copy__10->SetBinContent(4,0.6646907);
   h_costhetak_sig_reg_copy__10->SetBinContent(5,0.6049432);
   h_costhetak_sig_reg_copy__10->SetBinContent(6,0.5613268);
   h_costhetak_sig_reg_copy__10->SetBinContent(7,0.3799944);
   h_costhetak_sig_reg_copy__10->SetBinContent(8,0.4416546);
   h_costhetak_sig_reg_copy__10->SetBinContent(9,0.2324451);
   h_costhetak_sig_reg_copy__10->SetBinContent(10,0.2421586);
   h_costhetak_sig_reg_copy__10->SetBinError(1,0.09183786);
   h_costhetak_sig_reg_copy__10->SetBinError(2,0.08265588);
   h_costhetak_sig_reg_copy__10->SetBinError(3,0.08102836);
   h_costhetak_sig_reg_copy__10->SetBinError(4,0.0829906);
   h_costhetak_sig_reg_copy__10->SetBinError(5,0.08303973);
   h_costhetak_sig_reg_copy__10->SetBinError(6,0.07865547);
   h_costhetak_sig_reg_copy__10->SetBinError(7,0.06391702);
   h_costhetak_sig_reg_copy__10->SetBinError(8,0.07286473);
   h_costhetak_sig_reg_copy__10->SetBinError(9,0.05629576);
   h_costhetak_sig_reg_copy__10->SetBinError(10,0.06124643);
   h_costhetak_sig_reg_copy__10->SetMinimum(0);
   h_costhetak_sig_reg_copy__10->SetEntries(431);
   h_costhetak_sig_reg_copy__10->SetDirectory(0);
   h_costhetak_sig_reg_copy__10->SetStats(0);
   h_costhetak_sig_reg_copy__10->SetLineWidth(2);
   h_costhetak_sig_reg_copy__10->SetMarkerStyle(20);
   h_costhetak_sig_reg_copy__10->SetMarkerSize(0.75);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetTitle("cos#it{#theta_{K}}");
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetNdivisions(505);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetLabelFont(132);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetLabelOffset(0.01);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetTitleOffset(0.95);
   h_costhetak_sig_reg_copy__10->GetXaxis()->SetTitleFont(132);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetTitle("Arbitrary scale");
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetNdivisions(505);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetLabelFont(132);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetLabelOffset(0.01);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetTitleOffset(0.95);
   h_costhetak_sig_reg_copy__10->GetYaxis()->SetTitleFont(132);
   h_costhetak_sig_reg_copy__10->GetZaxis()->SetLabelFont(132);
   h_costhetak_sig_reg_copy__10->GetZaxis()->SetLabelSize(0.06);
   h_costhetak_sig_reg_copy__10->GetZaxis()->SetTitleSize(0.072);
   h_costhetak_sig_reg_copy__10->GetZaxis()->SetTitleOffset(1.2);
   h_costhetak_sig_reg_copy__10->GetZaxis()->SetTitleFont(132);
   h_costhetak_sig_reg_copy__10->Draw("sameaxis");
   costhetak->Modified();
   costhetak->cd();
   costhetak->SetSelected(costhetak);
}


==> LHCb-PAPER-2016-025-figs/Fig7c.C <==
void Fig7c()
{
//=========Macro generated from canvas: phi/phi
//=========  (Fri Sep  9 14:03:50 2016) by ROOT version6.06/06
   TCanvas *phi = new TCanvas("phi", "phi",1225,45,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   phi->SetHighLightColor(2);
   phi->Range(-4.31969,-0.1486475,3.534292,0.7803997);
   phi->SetFillColor(0);
   phi->SetBorderMode(0);
   phi->SetBorderSize(2);
   phi->SetTickx(1);
   phi->SetTicky(1);
   phi->SetLeftMargin(0.15);
   phi->SetRightMargin(0.05);
   phi->SetTopMargin(0.05);
   phi->SetBottomMargin(0.16);
   phi->SetFrameLineWidth(2);
   phi->SetFrameBorderMode(0);
   phi->SetFrameLineWidth(2);
   phi->SetFrameBorderMode(0);
   
   TH1F *h_phi_sig_reg__11 = new TH1F("h_phi_sig_reg__11","h_phi_sig_reg",10,-3.141593,3.141593);
   h_phi_sig_reg__11->SetBinContent(1,0.3917593);
   h_phi_sig_reg__11->SetBinContent(2,0.3491644);
   h_phi_sig_reg__11->SetBinContent(3,0.6036209);
   h_phi_sig_reg__11->SetBinContent(4,0.5332249);
   h_phi_sig_reg__11->SetBinContent(5,0.4589478);
   h_phi_sig_reg__11->SetBinContent(6,0.5862609);
   h_phi_sig_reg__11->SetBinContent(7,0.4301631);
   h_phi_sig_reg__11->SetBinContent(8,0.4787895);
   h_phi_sig_reg__11->SetBinContent(9,0.4728872);
   h_phi_sig_reg__11->SetBinContent(10,0.5275066);
   h_phi_sig_reg__11->SetBinError(1,0.07084481);
   h_phi_sig_reg__11->SetBinError(2,0.06561805);
   h_phi_sig_reg__11->SetBinError(3,0.09537648);
   h_phi_sig_reg__11->SetBinError(4,0.08033557);
   h_phi_sig_reg__11->SetBinError(5,0.07155939);
   h_phi_sig_reg__11->SetBinError(6,0.07942505);
   h_phi_sig_reg__11->SetBinError(7,0.06914242);
   h_phi_sig_reg__11->SetBinError(8,0.07495557);
   h_phi_sig_reg__11->SetBinError(9,0.07448783);
   h_phi_sig_reg__11->SetBinError(10,0.07658177);
   h_phi_sig_reg__11->SetMinimum(0);
   h_phi_sig_reg__11->SetEntries(431);
   h_phi_sig_reg__11->SetStats(0);
   h_phi_sig_reg__11->SetLineWidth(2);
   h_phi_sig_reg__11->SetMarkerStyle(20);
   h_phi_sig_reg__11->SetMarkerSize(0.75);
   h_phi_sig_reg__11->GetXaxis()->SetTitle("#it{#phi} [rad]");
   h_phi_sig_reg__11->GetXaxis()->SetNdivisions(505);
   h_phi_sig_reg__11->GetXaxis()->SetLabelFont(132);
   h_phi_sig_reg__11->GetXaxis()->SetLabelOffset(0.01);
   h_phi_sig_reg__11->GetXaxis()->SetLabelSize(0.06);
   h_phi_sig_reg__11->GetXaxis()->SetTitleSize(0.072);
   h_phi_sig_reg__11->GetXaxis()->SetTitleOffset(0.95);
   h_phi_sig_reg__11->GetXaxis()->SetTitleFont(132);
   h_phi_sig_reg__11->GetYaxis()->SetTitle("Arbitrary scale");
   h_phi_sig_reg__11->GetYaxis()->SetNdivisions(505);
   h_phi_sig_reg__11->GetYaxis()->SetLabelFont(132);
   h_phi_sig_reg__11->GetYaxis()->SetLabelOffset(0.01);
   h_phi_sig_reg__11->GetYaxis()->SetLabelSize(0.06);
   h_phi_sig_reg__11->GetYaxis()->SetTitleSize(0.072);
   h_phi_sig_reg__11->GetYaxis()->SetTitleOffset(0.95);
   h_phi_sig_reg__11->GetYaxis()->SetTitleFont(132);
   h_phi_sig_reg__11->GetZaxis()->SetLabelFont(132);
   h_phi_sig_reg__11->GetZaxis()->SetLabelSize(0.06);
   h_phi_sig_reg__11->GetZaxis()->SetTitleSize(0.072);
   h_phi_sig_reg__11->GetZaxis()->SetTitleOffset(1.2);
   h_phi_sig_reg__11->GetZaxis()->SetTitleFont(132);
   h_phi_sig_reg__11->Draw("E1");
   
   THStack *hs_phi = new THStack();
   hs_phi->SetName("hs_phi");
   hs_phi->SetTitle("hs_phi");
   
   TH1F *hs_phi_stack_3 = new TH1F("hs_phi_stack_3","hs_phi",10,-3.141593,3.141593);
   hs_phi_stack_3->SetMinimum(0);
   hs_phi_stack_3->SetMaximum(0.5634172);
   hs_phi_stack_3->SetDirectory(0);
   hs_phi_stack_3->SetStats(0);
   hs_phi_stack_3->SetLineWidth(2);
   hs_phi_stack_3->SetMarkerStyle(20);
   hs_phi_stack_3->SetMarkerSize(0.75);
   hs_phi_stack_3->GetXaxis()->SetNdivisions(505);
   hs_phi_stack_3->GetXaxis()->SetLabelFont(132);
   hs_phi_stack_3->GetXaxis()->SetLabelOffset(0.01);
   hs_phi_stack_3->GetXaxis()->SetLabelSize(0.06);
   hs_phi_stack_3->GetXaxis()->SetTitleSize(0.072);
   hs_phi_stack_3->GetXaxis()->SetTitleOffset(0.95);
   hs_phi_stack_3->GetXaxis()->SetTitleFont(132);
   hs_phi_stack_3->GetYaxis()->SetNdivisions(505);
   hs_phi_stack_3->GetYaxis()->SetLabelFont(132);
   hs_phi_stack_3->GetYaxis()->SetLabelOffset(0.01);
   hs_phi_stack_3->GetYaxis()->SetLabelSize(0.06);
   hs_phi_stack_3->GetYaxis()->SetTitleSize(0.072);
   hs_phi_stack_3->GetYaxis()->SetTitleOffset(0.95);
   hs_phi_stack_3->GetYaxis()->SetTitleFont(132);
   hs_phi_stack_3->GetZaxis()->SetLabelFont(132);
   hs_phi_stack_3->GetZaxis()->SetLabelSize(0.06);
   hs_phi_stack_3->GetZaxis()->SetTitleSize(0.072);
   hs_phi_stack_3->GetZaxis()->SetTitleOffset(1.2);
   hs_phi_stack_3->GetZaxis()->SetTitleFont(132);
   hs_phi->SetHistogram(hs_phi_stack_3);
   
   
   TH1F *h_phi_model__12 = new TH1F("h_phi_model__12","h_phi_model",10,-3.141593,3.141593);
   h_phi_model__12->SetBinContent(1,0.183272);
   h_phi_model__12->SetBinContent(2,0.1424368);
   h_phi_model__12->SetBinContent(3,0.1734491);
   h_phi_model__12->SetBinContent(4,0.2561767);
   h_phi_model__12->SetBinContent(5,0.3099177);
   h_phi_model__12->SetBinContent(6,0.2909827);
   h_phi_model__12->SetBinContent(7,0.2427201);
   h_phi_model__12->SetBinContent(8,0.2240427);
   h_phi_model__12->SetBinContent(9,0.2396127);
   h_phi_model__12->SetBinContent(10,0.2330016);
   h_phi_model__12->SetBinError(1,0.002491942);
   h_phi_model__12->SetBinError(2,0.002288916);
   h_phi_model__12->SetBinError(3,0.00284196);
   h_phi_model__12->SetBinError(4,0.003464688);
   h_phi_model__12->SetBinError(5,0.003740022);
   h_phi_model__12->SetBinError(6,0.003620436);
   h_phi_model__12->SetBinError(7,0.003065561);
   h_phi_model__12->SetBinError(8,0.002894036);
   h_phi_model__12->SetBinError(9,0.003034825);
   h_phi_model__12->SetBinError(10,0.002915208);
   h_phi_model__12->SetEntries(100000);
   h_phi_model__12->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   h_phi_model__12->SetFillColor(ci);

   ci = TColor::GetColor("#0066cc");
   h_phi_model__12->SetLineColor(ci);
   h_phi_model__12->SetLineWidth(2);
   h_phi_model__12->SetMarkerStyle(20);
   h_phi_model__12->SetMarkerSize(0.75);
   h_phi_model__12->GetXaxis()->SetNdivisions(505);
   h_phi_model__12->GetXaxis()->SetLabelFont(132);
   h_phi_model__12->GetXaxis()->SetLabelOffset(0.01);
   h_phi_model__12->GetXaxis()->SetLabelSize(0.06);
   h_phi_model__12->GetXaxis()->SetTitleSize(0.072);
   h_phi_model__12->GetXaxis()->SetTitleOffset(0.95);
   h_phi_model__12->GetXaxis()->SetTitleFont(132);
   h_phi_model__12->GetYaxis()->SetNdivisions(505);
   h_phi_model__12->GetYaxis()->SetLabelFont(132);
   h_phi_model__12->GetYaxis()->SetLabelOffset(0.01);
   h_phi_model__12->GetYaxis()->SetLabelSize(0.06);
   h_phi_model__12->GetYaxis()->SetTitleSize(0.072);
   h_phi_model__12->GetYaxis()->SetTitleOffset(0.95);
   h_phi_model__12->GetYaxis()->SetTitleFont(132);
   h_phi_model__12->GetZaxis()->SetLabelFont(132);
   h_phi_model__12->GetZaxis()->SetLabelSize(0.06);
   h_phi_model__12->GetZaxis()->SetTitleSize(0.072);
   h_phi_model__12->GetZaxis()->SetTitleOffset(1.2);
   h_phi_model__12->GetZaxis()->SetTitleFont(132);
   hs_phi->Add(h_phi_model,"");
   
   TH1F *h_phi_bkg_reg__13 = new TH1F("h_phi_bkg_reg__13","h_phi_bkg_reg",10,-3.141593,3.141593);
   h_phi_bkg_reg__13->SetBinContent(1,0.2737525);
   h_phi_bkg_reg__13->SetBinContent(2,0.3066711);
   h_phi_bkg_reg__13->SetBinContent(3,0.2747543);
   h_phi_bkg_reg__13->SetBinContent(4,0.2505505);
   h_phi_bkg_reg__13->SetBinContent(5,0.2266701);
   h_phi_bkg_reg__13->SetBinContent(6,0.2436061);
   h_phi_bkg_reg__13->SetBinContent(7,0.1789631);
   h_phi_bkg_reg__13->SetBinContent(8,0.286865);
   h_phi_bkg_reg__13->SetBinContent(9,0.2724792);
   h_phi_bkg_reg__13->SetBinContent(10,0.2224005);
   h_phi_bkg_reg__13->SetBinError(1,0.04928532);
   h_phi_bkg_reg__13->SetBinError(2,0.05642662);
   h_phi_bkg_reg__13->SetBinError(3,0.05418471);
   h_phi_bkg_reg__13->SetBinError(4,0.04691151);
   h_phi_bkg_reg__13->SetBinError(5,0.04466372);
   h_phi_bkg_reg__13->SetBinError(6,0.04532959);
   h_phi_bkg_reg__13->SetBinError(7,0.03806871);
   h_phi_bkg_reg__13->SetBinError(8,0.04942319);
   h_phi_bkg_reg__13->SetBinError(9,0.04846655);
   h_phi_bkg_reg__13->SetBinError(10,0.0440394);
   h_phi_bkg_reg__13->SetEntries(304);
   h_phi_bkg_reg__13->SetStats(0);

   ci = TColor::GetColor("#ff6666");
   h_phi_bkg_reg__13->SetFillColor(ci);
   h_phi_bkg_reg__13->SetFillStyle(3645);

   ci = TColor::GetColor("#ff0000");
   h_phi_bkg_reg__13->SetLineColor(ci);
   h_phi_bkg_reg__13->SetLineWidth(2);
   h_phi_bkg_reg__13->SetMarkerStyle(20);
   h_phi_bkg_reg__13->SetMarkerSize(0.75);
   h_phi_bkg_reg__13->GetXaxis()->SetNdivisions(505);
   h_phi_bkg_reg__13->GetXaxis()->SetLabelFont(132);
   h_phi_bkg_reg__13->GetXaxis()->SetLabelOffset(0.01);
   h_phi_bkg_reg__13->GetXaxis()->SetLabelSize(0.06);
   h_phi_bkg_reg__13->GetXaxis()->SetTitleSize(0.072);
   h_phi_bkg_reg__13->GetXaxis()->SetTitleOffset(0.95);
   h_phi_bkg_reg__13->GetXaxis()->SetTitleFont(132);
   h_phi_bkg_reg__13->GetYaxis()->SetNdivisions(505);
   h_phi_bkg_reg__13->GetYaxis()->SetLabelFont(132);
   h_phi_bkg_reg__13->GetYaxis()->SetLabelOffset(0.01);
   h_phi_bkg_reg__13->GetYaxis()->SetLabelSize(0.06);
   h_phi_bkg_reg__13->GetYaxis()->SetTitleSize(0.072);
   h_phi_bkg_reg__13->GetYaxis()->SetTitleOffset(0.95);
   h_phi_bkg_reg__13->GetYaxis()->SetTitleFont(132);
   h_phi_bkg_reg__13->GetZaxis()->SetLabelFont(132);
   h_phi_bkg_reg__13->GetZaxis()->SetLabelSize(0.06);
   h_phi_bkg_reg__13->GetZaxis()->SetTitleSize(0.072);
   h_phi_bkg_reg__13->GetZaxis()->SetTitleOffset(1.2);
   h_phi_bkg_reg__13->GetZaxis()->SetTitleFont(132);
   hs_phi->Add(h_phi_bkg_reg,"");
   hs_phi->Draw("hist same");
   
   TH1F *h_phi_sig_reg__14 = new TH1F("h_phi_sig_reg__14","h_phi_sig_reg",10,-3.141593,3.141593);
   h_phi_sig_reg__14->SetBinContent(1,0.3917593);
   h_phi_sig_reg__14->SetBinContent(2,0.3491644);
   h_phi_sig_reg__14->SetBinContent(3,0.6036209);
   h_phi_sig_reg__14->SetBinContent(4,0.5332249);
   h_phi_sig_reg__14->SetBinContent(5,0.4589478);
   h_phi_sig_reg__14->SetBinContent(6,0.5862609);
   h_phi_sig_reg__14->SetBinContent(7,0.4301631);
   h_phi_sig_reg__14->SetBinContent(8,0.4787895);
   h_phi_sig_reg__14->SetBinContent(9,0.4728872);
   h_phi_sig_reg__14->SetBinContent(10,0.5275066);
   h_phi_sig_reg__14->SetBinError(1,0.07084481);
   h_phi_sig_reg__14->SetBinError(2,0.06561805);
   h_phi_sig_reg__14->SetBinError(3,0.09537648);
   h_phi_sig_reg__14->SetBinError(4,0.08033557);
   h_phi_sig_reg__14->SetBinError(5,0.07155939);
   h_phi_sig_reg__14->SetBinError(6,0.07942505);
   h_phi_sig_reg__14->SetBinError(7,0.06914242);
   h_phi_sig_reg__14->SetBinError(8,0.07495557);
   h_phi_sig_reg__14->SetBinError(9,0.07448783);
   h_phi_sig_reg__14->SetBinError(10,0.07658177);
   h_phi_sig_reg__14->SetMinimum(0);
   h_phi_sig_reg__14->SetEntries(431);
   h_phi_sig_reg__14->SetStats(0);
   h_phi_sig_reg__14->SetLineWidth(2);
   h_phi_sig_reg__14->SetMarkerStyle(20);
   h_phi_sig_reg__14->SetMarkerSize(0.75);
   h_phi_sig_reg__14->GetXaxis()->SetTitle("#it{#phi} [rad]");
   h_phi_sig_reg__14->GetXaxis()->SetNdivisions(505);
   h_phi_sig_reg__14->GetXaxis()->SetLabelFont(132);
   h_phi_sig_reg__14->GetXaxis()->SetLabelOffset(0.01);
   h_phi_sig_reg__14->GetXaxis()->SetLabelSize(0.06);
   h_phi_sig_reg__14->GetXaxis()->SetTitleSize(0.072);
   h_phi_sig_reg__14->GetXaxis()->SetTitleOffset(0.95);
   h_phi_sig_reg__14->GetXaxis()->SetTitleFont(132);
   h_phi_sig_reg__14->GetYaxis()->SetTitle("Arbitrary scale");
   h_phi_sig_reg__14->GetYaxis()->SetNdivisions(505);
   h_phi_sig_reg__14->GetYaxis()->SetLabelFont(132);
   h_phi_sig_reg__14->GetYaxis()->SetLabelOffset(0.01);
   h_phi_sig_reg__14->GetYaxis()->SetLabelSize(0.06);
   h_phi_sig_reg__14->GetYaxis()->SetTitleSize(0.072);
   h_phi_sig_reg__14->GetYaxis()->SetTitleOffset(0.95);
   h_phi_sig_reg__14->GetYaxis()->SetTitleFont(132);
   h_phi_sig_reg__14->GetZaxis()->SetLabelFont(132);
   h_phi_sig_reg__14->GetZaxis()->SetLabelSize(0.06);
   h_phi_sig_reg__14->GetZaxis()->SetTitleSize(0.072);
   h_phi_sig_reg__14->GetZaxis()->SetTitleOffset(1.2);
   h_phi_sig_reg__14->GetZaxis()->SetTitleFont(132);
   h_phi_sig_reg__14->Draw("same");
   
   TPaveText *pt = new TPaveText(0.2,0.85,0.3,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *h_phi_sig_reg_copy__15 = new TH1F("h_phi_sig_reg_copy__15","h_phi_sig_reg",10,-3.141593,3.141593);
   h_phi_sig_reg_copy__15->SetBinContent(1,0.3917593);
   h_phi_sig_reg_copy__15->SetBinContent(2,0.3491644);
   h_phi_sig_reg_copy__15->SetBinContent(3,0.6036209);
   h_phi_sig_reg_copy__15->SetBinContent(4,0.5332249);
   h_phi_sig_reg_copy__15->SetBinContent(5,0.4589478);
   h_phi_sig_reg_copy__15->SetBinContent(6,0.5862609);
   h_phi_sig_reg_copy__15->SetBinContent(7,0.4301631);
   h_phi_sig_reg_copy__15->SetBinContent(8,0.4787895);
   h_phi_sig_reg_copy__15->SetBinContent(9,0.4728872);
   h_phi_sig_reg_copy__15->SetBinContent(10,0.5275066);
   h_phi_sig_reg_copy__15->SetBinError(1,0.07084481);
   h_phi_sig_reg_copy__15->SetBinError(2,0.06561805);
   h_phi_sig_reg_copy__15->SetBinError(3,0.09537648);
   h_phi_sig_reg_copy__15->SetBinError(4,0.08033557);
   h_phi_sig_reg_copy__15->SetBinError(5,0.07155939);
   h_phi_sig_reg_copy__15->SetBinError(6,0.07942505);
   h_phi_sig_reg_copy__15->SetBinError(7,0.06914242);
   h_phi_sig_reg_copy__15->SetBinError(8,0.07495557);
   h_phi_sig_reg_copy__15->SetBinError(9,0.07448783);
   h_phi_sig_reg_copy__15->SetBinError(10,0.07658177);
   h_phi_sig_reg_copy__15->SetMinimum(0);
   h_phi_sig_reg_copy__15->SetEntries(431);
   h_phi_sig_reg_copy__15->SetDirectory(0);
   h_phi_sig_reg_copy__15->SetStats(0);
   h_phi_sig_reg_copy__15->SetLineWidth(2);
   h_phi_sig_reg_copy__15->SetMarkerStyle(20);
   h_phi_sig_reg_copy__15->SetMarkerSize(0.75);
   h_phi_sig_reg_copy__15->GetXaxis()->SetTitle("#it{#phi} [rad]");
   h_phi_sig_reg_copy__15->GetXaxis()->SetNdivisions(505);
   h_phi_sig_reg_copy__15->GetXaxis()->SetLabelFont(132);
   h_phi_sig_reg_copy__15->GetXaxis()->SetLabelOffset(0.01);
   h_phi_sig_reg_copy__15->GetXaxis()->SetLabelSize(0.06);
   h_phi_sig_reg_copy__15->GetXaxis()->SetTitleSize(0.072);
   h_phi_sig_reg_copy__15->GetXaxis()->SetTitleOffset(0.95);
   h_phi_sig_reg_copy__15->GetXaxis()->SetTitleFont(132);
   h_phi_sig_reg_copy__15->GetYaxis()->SetTitle("Arbitrary scale");
   h_phi_sig_reg_copy__15->GetYaxis()->SetNdivisions(505);
   h_phi_sig_reg_copy__15->GetYaxis()->SetLabelFont(132);
   h_phi_sig_reg_copy__15->GetYaxis()->SetLabelOffset(0.01);
   h_phi_sig_reg_copy__15->GetYaxis()->SetLabelSize(0.06);
   h_phi_sig_reg_copy__15->GetYaxis()->SetTitleSize(0.072);
   h_phi_sig_reg_copy__15->GetYaxis()->SetTitleOffset(0.95);
   h_phi_sig_reg_copy__15->GetYaxis()->SetTitleFont(132);
   h_phi_sig_reg_copy__15->GetZaxis()->SetLabelFont(132);
   h_phi_sig_reg_copy__15->GetZaxis()->SetLabelSize(0.06);
   h_phi_sig_reg_copy__15->GetZaxis()->SetTitleSize(0.072);
   h_phi_sig_reg_copy__15->GetZaxis()->SetTitleOffset(1.2);
   h_phi_sig_reg_copy__15->GetZaxis()->SetTitleFont(132);
   h_phi_sig_reg_copy__15->Draw("sameaxis");
   phi->Modified();
   phi->cd();
   phi->SetSelected(phi);
}


==> LHCb-PAPER-2016-025-figs/Fig8a.C <==
void Fig8a()
{
//=========Macro generated from canvas: can_q2_0.10_0.98/can_q2_0.10_0.98
//=========  (Fri Sep  9 14:10:38 2016) by ROOT version6.06/06
   TCanvas *can_q2_0.10_0.98 = new TCanvas("can_q2_0.10_0.98", "can_q2_0.10_0.98",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_0.10_0.98->SetHighLightColor(2);
   can_q2_0.10_0.98->Range(5090.5,-5.778155,5753,30.33532);
   can_q2_0.10_0.98->SetFillColor(0);
   can_q2_0.10_0.98->SetBorderMode(0);
   can_q2_0.10_0.98->SetBorderSize(2);
   can_q2_0.10_0.98->SetTickx(1);
   can_q2_0.10_0.98->SetTicky(1);
   can_q2_0.10_0.98->SetLeftMargin(0.12);
   can_q2_0.10_0.98->SetRightMargin(0.08);
   can_q2_0.10_0.98->SetTopMargin(0.065);
   can_q2_0.10_0.98->SetBottomMargin(0.16);
   can_q2_0.10_0.98->SetFrameLineWidth(2);
   can_q2_0.10_0.98->SetFrameBorderMode(0);
   can_q2_0.10_0.98->SetFrameLineWidth(2);
   can_q2_0.10_0.98->SetFrameBorderMode(0);
   
   TH1D *frame_7faaa1feaa40__1 = new TH1D("frame_7faaa1feaa40__1","",53,5170,5700);
   frame_7faaa1feaa40__1->SetBinContent(1,27.98794);
   frame_7faaa1feaa40__1->SetMaximum(27.98794);
   frame_7faaa1feaa40__1->SetEntries(1);
   frame_7faaa1feaa40__1->SetDirectory(0);
   frame_7faaa1feaa40__1->SetStats(0);
   frame_7faaa1feaa40__1->SetLineWidth(2);
   frame_7faaa1feaa40__1->SetMarkerStyle(20);
   frame_7faaa1feaa40__1->SetMarkerSize(0.5);
   frame_7faaa1feaa40__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa1feaa40__1->GetXaxis()->SetNdivisions(505);
   frame_7faaa1feaa40__1->GetXaxis()->SetLabelFont(132);
   frame_7faaa1feaa40__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa1feaa40__1->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa1feaa40__1->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa1feaa40__1->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa1feaa40__1->GetXaxis()->SetTitleFont(132);
   frame_7faaa1feaa40__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa1feaa40__1->GetYaxis()->SetNdivisions(505);
   frame_7faaa1feaa40__1->GetYaxis()->SetLabelFont(132);
   frame_7faaa1feaa40__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa1feaa40__1->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa1feaa40__1->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa1feaa40__1->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa1feaa40__1->GetYaxis()->SetTitleFont(132);
   frame_7faaa1feaa40__1->GetZaxis()->SetLabelFont(132);
   frame_7faaa1feaa40__1->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa1feaa40__1->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa1feaa40__1->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa1feaa40__1->GetZaxis()->SetTitleFont(132);
   frame_7faaa1feaa40__1->Draw("FUNC");
   
   Double_t h_data_fx3001[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3001[53] = {
   3,
   7,
   3,
   1,
   3,
   2,
   4,
   6,
   6,
   8,
   21,
   17,
   13,
   10,
   2,
   3,
   2,
   7,
   2,
   3,
   0,
   1,
   2,
   5,
   3,
   1,
   0,
   3,
   0,
   0,
   1,
   1,
   2,
   0,
   2,
   2,
   1,
   2,
   3,
   0,
   1,
   0,
   1,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   1,
   2};
   Double_t h_data_felx3001[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3001[53] = {
   1.632705,
   2.58147,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   1.914339,
   2.379931,
   2.379931,
   2.768386,
   4.545807,
   4.082184,
   3.558662,
   3.108694,
   1.291815,
   1.632705,
   1.291815,
   2.58147,
   1.291815,
   1.632705,
   0,
   0.8272462,
   1.291815,
   2.159691,
   1.632705,
   0.8272462,
   0,
   1.632705,
   0,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.632705,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   1.291815};
   Double_t h_data_fehx3001[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3001[53] = {
   2.918186,
   3.770281,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   3.162753,
   3.583642,
   3.583642,
   3.945142,
   5.655182,
   5.203719,
   4.697573,
   4.26695,
   2.63786,
   2.918186,
   2.63786,
   3.770281,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.63786,
   3.382473,
   2.918186,
   2.299527,
   1.147874,
   2.918186,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(29.3207);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->SetMarkerSize(0.5);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetNdivisions(505);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx1[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy1[110] = {
   0,
   0.02333722,
   0.02333722,
   0.03899616,
   0.06615732,
   0.1142309,
   0.2013465,
   0.3635941,
   0.493682,
   0.6754491,
   0.9317545,
   1.09792,
   1.296657,
   1.534953,
   1.821423,
   2.166717,
   2.584029,
   3.089647,
   3.692773,
   4.03428,
   4.405905,
   4.810699,
   5.25213,
   5.734144,
   6.261236,
   6.838536,
   7.471454,
   8.826045,
   10.22004,
   11.58392,
   12.22985,
   12.83794,
   13.39787,
   13.89973,
   14.33431,
   14.69341,
   14.97009,
   15.15889,
   15.25607,
   15.25965,
   15.16958,
   14.98766,
   14.71753,
   14.36449,
   13.9354,
   13.43837,
   12.88253,
   12.27776,
   10.96272,
   9.575488,
   8.191898,
   6.874825,
   6.256337,
   5.670358,
   5.119861,
   4.606774,
   4.132076,
   3.6959,
   3.297651,
   2.936138,
   2.609694,
   2.316299,
   1.819468,
   1.426365,
   1.117871,
   0.8766619,
   0.6880224,
   0.5400583,
   0.4234975,
   0.2581283,
   0.1539801,
   0.08906043,
   0.02659491,
   0.006731923,
   0.001438102,
   0.0002591002,
   3.936803e-05,
   5.044465e-06,
   5.451069e-07,
   4.967566e-08,
   3.817692e-09,
   2.474306e-10,
   1.352387e-11,
   6.233676e-13,
   2.423163e-14,
   7.943579e-16,
   2.196065e-17,
   5.119993e-19,
   1.006674e-20,
   1.669182e-22,
   2.334069e-24,
   2.752448e-26,
   2.737283e-28,
   2.295703e-30,
   1.623704e-32,
   9.684861e-35,
   4.87164e-37,
   2.06658e-39,
   7.393067e-42,
   2.230449e-44,
   5.674861e-47,
   1.217625e-49,
   2.203266e-52,
   3.36214e-55,
   4.326731e-58,
   4.695688e-61,
   4.297678e-64,
   4.297678e-64,
   4.297678e-64,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx1,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy1);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetMaximum(16.78562);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]1);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx2[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy2[110] = {
   0,
   0.02333722,
   0.02333722,
   0.03899616,
   0.06615732,
   0.1142309,
   0.2013465,
   0.3635941,
   0.493682,
   0.6754491,
   0.9317545,
   1.09792,
   1.296657,
   1.534953,
   1.821423,
   2.166717,
   2.584029,
   3.089647,
   3.692773,
   4.03428,
   4.405905,
   4.810699,
   5.25213,
   5.734144,
   6.261236,
   6.838536,
   7.471454,
   8.826045,
   10.22004,
   11.58392,
   12.22985,
   12.83794,
   13.39787,
   13.89973,
   14.33431,
   14.69341,
   14.97009,
   15.15889,
   15.25607,
   15.25965,
   15.16958,
   14.98766,
   14.71753,
   14.36449,
   13.9354,
   13.43837,
   12.88253,
   12.27776,
   10.96272,
   9.575488,
   8.191898,
   6.874825,
   6.256337,
   5.670358,
   5.119861,
   4.606774,
   4.132076,
   3.6959,
   3.297651,
   2.936138,
   2.609694,
   2.316299,
   1.819468,
   1.426365,
   1.117871,
   0.8766619,
   0.6880224,
   0.5400583,
   0.4234975,
   0.2581283,
   0.1539801,
   0.08906043,
   0.02659491,
   0.006731923,
   0.001438102,
   0.0002591002,
   3.936803e-05,
   5.044465e-06,
   5.451069e-07,
   4.967566e-08,
   3.817692e-09,
   2.474306e-10,
   1.352387e-11,
   6.233676e-13,
   2.423163e-14,
   7.943579e-16,
   2.196065e-17,
   5.119993e-19,
   1.006674e-20,
   1.669182e-22,
   2.334069e-24,
   2.752448e-26,
   2.737283e-28,
   2.295703e-30,
   1.623704e-32,
   9.684861e-35,
   4.87164e-37,
   2.06658e-39,
   7.393067e-42,
   2.230449e-44,
   5.674861e-47,
   1.217625e-49,
   2.203266e-52,
   3.36214e-55,
   4.326731e-58,
   4.695688e-61,
   4.297678e-64,
   4.297678e-64,
   4.297678e-64,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx2,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy2);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetMaximum(16.78562);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]2);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx3[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy3[59] = {
   0,
   3.730305,
   3.730305,
   3.60855,
   3.49077,
   3.376833,
   3.266615,
   3.159995,
   3.056855,
   2.957081,
   2.860563,
   2.767196,
   2.676877,
   2.589505,
   2.504985,
   2.423224,
   2.344131,
   2.26762,
   2.193607,
   2.122009,
   2.052747,
   1.985747,
   1.920933,
   1.858235,
   1.797584,
   1.738912,
   1.682155,
   1.62725,
   1.574138,
   1.522759,
   1.473057,
   1.424977,
   1.378467,
   1.333474,
   1.289951,
   1.247847,
   1.207118,
   1.167719,
   1.129605,
   1.092736,
   1.057069,
   1.022567,
   0.9891912,
   0.9569046,
   0.9256718,
   0.8954585,
   0.8662312,
   0.837958,
   0.8106075,
   0.7841498,
   0.7585556,
   0.7337968,
   0.7098461,
   0.6866772,
   0.6642645,
   0.6425833,
   0.6425833,
   0.6425833,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx3,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy3);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetMaximum(4.103336);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]3);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx4[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy4[59] = {
   0,
   3.730305,
   3.730305,
   3.60855,
   3.49077,
   3.376833,
   3.266615,
   3.159995,
   3.056855,
   2.957081,
   2.860563,
   2.767196,
   2.676877,
   2.589505,
   2.504985,
   2.423224,
   2.344131,
   2.26762,
   2.193607,
   2.122009,
   2.052747,
   1.985747,
   1.920933,
   1.858235,
   1.797584,
   1.738912,
   1.682155,
   1.62725,
   1.574138,
   1.522759,
   1.473057,
   1.424977,
   1.378467,
   1.333474,
   1.289951,
   1.247847,
   1.207118,
   1.167719,
   1.129605,
   1.092736,
   1.057069,
   1.022567,
   0.9891912,
   0.9569046,
   0.9256718,
   0.8954585,
   0.8662312,
   0.837958,
   0.8106075,
   0.7841498,
   0.7585556,
   0.7337968,
   0.7098461,
   0.6866772,
   0.6642645,
   0.6425833,
   0.6425833,
   0.6425833,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx4,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy4);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetMaximum(4.103336);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]4);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx5[105] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy5[105] = {
   0,
   3.753643,
   3.753643,
   3.647547,
   3.556927,
   3.491064,
   3.467962,
   3.523589,
   3.601679,
   3.732304,
   3.938308,
   4.253737,
   4.467603,
   4.729845,
   5.05111,
   5.444592,
   5.926577,
   6.506265,
   7.196154,
   7.589398,
   8.019326,
   8.489885,
   9.00557,
   9.571511,
   10.19312,
   11.52522,
   12.89691,
   14.23868,
   14.87363,
   15.47077,
   16.0198,
   16.51081,
   16.93458,
   17.28292,
   17.54887,
   17.72701,
   17.81355,
   17.80655,
   17.70593,
   17.51352,
   17.23292,
   16.86948,
   16.43002,
   15.92266,
   15.35654,
   14.74152,
   13.40613,
   11.99871,
   10.5951,
   9.258174,
   8.034017,
   7.473735,
   6.950905,
   6.466504,
   6.020664,
   5.612793,
   5.241697,
   4.60281,
   4.087088,
   3.675251,
   3.348178,
   3.088542,
   2.881629,
   2.581008,
   2.380137,
   2.241071,
   2.141808,
   2.012342,
   1.927665,
   1.859673,
   1.797843,
   1.738951,
   1.68216,
   1.627251,
   1.574138,
   1.522759,
   1.473057,
   1.424977,
   1.378467,
   1.333474,
   1.289951,
   1.247847,
   1.207118,
   1.167719,
   1.129605,
   1.092736,
   1.057069,
   1.022567,
   0.9891912,
   0.9569046,
   0.9256718,
   0.8954585,
   0.8662312,
   0.837958,
   0.8106075,
   0.7841498,
   0.7585556,
   0.7337968,
   0.7098461,
   0.6866772,
   0.6642645,
   0.6425833,
   0.6425833,
   0.6425833,
   0};
   graph = new TGraph(105,TotMassExtnoBs_Norm[B0_M]_fx5,TotMassExtnoBs_Norm[B0_M]_fy5);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB5 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB5","Projection of TotMassExtnoBs",105,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetMaximum(19.5949);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB5->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]5);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3002[53] = {
   3,
   7,
   3,
   1,
   3,
   2,
   4,
   6,
   6,
   8,
   21,
   17,
   13,
   10,
   2,
   3,
   2,
   7,
   2,
   3,
   0,
   1,
   2,
   5,
   3,
   1,
   0,
   3,
   0,
   0,
   1,
   1,
   2,
   0,
   2,
   2,
   1,
   2,
   3,
   0,
   1,
   0,
   1,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   1,
   2};
   Double_t h_data_felx3002[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3002[53] = {
   1.632705,
   2.58147,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   1.914339,
   2.379931,
   2.379931,
   2.768386,
   4.545807,
   4.082184,
   3.558662,
   3.108694,
   1.291815,
   1.632705,
   1.291815,
   2.58147,
   1.291815,
   1.632705,
   0,
   0.8272462,
   1.291815,
   2.159691,
   1.632705,
   0.8272462,
   0,
   1.632705,
   0,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.632705,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   1.291815};
   Double_t h_data_fehx3002[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3002[53] = {
   2.918186,
   3.770281,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   3.162753,
   3.583642,
   3.583642,
   3.945142,
   5.655182,
   5.203719,
   4.697573,
   4.26695,
   2.63786,
   2.918186,
   2.63786,
   3.770281,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.63786,
   3.382473,
   2.918186,
   2.299527,
   1.147874,
   2.918186,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(53,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(29.3207);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->SetMarkerSize(0.5);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetNdivisions(505);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_7faaa1feaa40__2 = new TH1D("frame_7faaa1feaa40__2","",53,5170,5700);
   frame_7faaa1feaa40__2->SetBinContent(1,27.98794);
   frame_7faaa1feaa40__2->SetMaximum(27.98794);
   frame_7faaa1feaa40__2->SetEntries(1);
   frame_7faaa1feaa40__2->SetDirectory(0);
   frame_7faaa1feaa40__2->SetStats(0);
   frame_7faaa1feaa40__2->SetLineWidth(2);
   frame_7faaa1feaa40__2->SetMarkerStyle(20);
   frame_7faaa1feaa40__2->SetMarkerSize(0.5);
   frame_7faaa1feaa40__2->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa1feaa40__2->GetXaxis()->SetNdivisions(505);
   frame_7faaa1feaa40__2->GetXaxis()->SetLabelFont(132);
   frame_7faaa1feaa40__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa1feaa40__2->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa1feaa40__2->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa1feaa40__2->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa1feaa40__2->GetXaxis()->SetTitleFont(132);
   frame_7faaa1feaa40__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa1feaa40__2->GetYaxis()->SetNdivisions(505);
   frame_7faaa1feaa40__2->GetYaxis()->SetLabelFont(132);
   frame_7faaa1feaa40__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa1feaa40__2->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa1feaa40__2->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa1feaa40__2->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa1feaa40__2->GetYaxis()->SetTitleFont(132);
   frame_7faaa1feaa40__2->GetZaxis()->SetLabelFont(132);
   frame_7faaa1feaa40__2->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa1feaa40__2->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa1feaa40__2->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa1feaa40__2->GetZaxis()->SetTitleFont(132);
   frame_7faaa1feaa40__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("0.1 < #it{q}^{2} < 0.98 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_0.10_0.98->Modified();
   can_q2_0.10_0.98->cd();
   can_q2_0.10_0.98->SetSelected(can_q2_0.10_0.98);
}


==> LHCb-PAPER-2016-025-figs/Fig8b.C <==
void Fig8b()
{
//=========Macro generated from canvas: can_q2_1.10_2.50/can_q2_1.10_2.50
//=========  (Fri Sep  9 14:11:26 2016) by ROOT version6.06/06
   TCanvas *can_q2_1.10_2.50 = new TCanvas("can_q2_1.10_2.50", "can_q2_1.10_2.50",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_1.10_2.50->SetHighLightColor(2);
   can_q2_1.10_2.50->Range(5090.5,-6.257238,5753,32.8505);
   can_q2_1.10_2.50->SetFillColor(0);
   can_q2_1.10_2.50->SetBorderMode(0);
   can_q2_1.10_2.50->SetBorderSize(2);
   can_q2_1.10_2.50->SetTickx(1);
   can_q2_1.10_2.50->SetTicky(1);
   can_q2_1.10_2.50->SetLeftMargin(0.12);
   can_q2_1.10_2.50->SetRightMargin(0.08);
   can_q2_1.10_2.50->SetTopMargin(0.065);
   can_q2_1.10_2.50->SetBottomMargin(0.16);
   can_q2_1.10_2.50->SetFrameLineWidth(2);
   can_q2_1.10_2.50->SetFrameBorderMode(0);
   can_q2_1.10_2.50->SetFrameLineWidth(2);
   can_q2_1.10_2.50->SetFrameBorderMode(0);
   
   TH1D *frame_7faaa1ff5bb0__3 = new TH1D("frame_7faaa1ff5bb0__3","",53,5170,5700);
   frame_7faaa1ff5bb0__3->SetBinContent(1,30.3085);
   frame_7faaa1ff5bb0__3->SetMaximum(30.3085);
   frame_7faaa1ff5bb0__3->SetEntries(1);
   frame_7faaa1ff5bb0__3->SetDirectory(0);
   frame_7faaa1ff5bb0__3->SetStats(0);
   frame_7faaa1ff5bb0__3->SetLineWidth(2);
   frame_7faaa1ff5bb0__3->SetMarkerStyle(20);
   frame_7faaa1ff5bb0__3->SetMarkerSize(0.5);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa1ff5bb0__3->GetXaxis()->SetNdivisions(505);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetLabelFont(132);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa1ff5bb0__3->GetXaxis()->SetTitleFont(132);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa1ff5bb0__3->GetYaxis()->SetNdivisions(505);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetLabelFont(132);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa1ff5bb0__3->GetYaxis()->SetTitleFont(132);
   frame_7faaa1ff5bb0__3->GetZaxis()->SetLabelFont(132);
   frame_7faaa1ff5bb0__3->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa1ff5bb0__3->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa1ff5bb0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa1ff5bb0__3->GetZaxis()->SetTitleFont(132);
   frame_7faaa1ff5bb0__3->Draw("FUNC");
   
   Double_t h_data_fx3003[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3003[53] = {
   9,
   3,
   8,
   3,
   5,
   7,
   4,
   9,
   8,
   14,
   22,
   19,
   23,
   10,
   8,
   3,
   8,
   1,
   2,
   3,
   3,
   7,
   5,
   5,
   3,
   3,
   1,
   3,
   2,
   6,
   1,
   2,
   3,
   3,
   0,
   2,
   0,
   2,
   1,
   2,
   2,
   1,
   2,
   1,
   3,
   2,
   1,
   2,
   1,
   0,
   1,
   1,
   0};
   Double_t h_data_felx3003[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3003[53] = {
   2.943461,
   1.632705,
   2.768386,
   1.632705,
   2.159691,
   2.58147,
   1.914339,
   2.943461,
   2.768386,
   3.6965,
   4.654502,
   4.320219,
   4.760717,
   3.108694,
   2.768386,
   1.632705,
   2.768386,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   2.58147,
   2.159691,
   2.159691,
   1.632705,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   2.379931,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   0,
   1.291815,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0};
   Double_t h_data_fehx3003[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3003[53] = {
   4.110204,
   2.918186,
   3.945142,
   2.918186,
   3.382473,
   3.770281,
   3.162753,
   4.110204,
   3.945142,
   4.830381,
   5.761366,
   5.435196,
   5.865235,
   4.26695,
   3.945142,
   2.918186,
   3.945142,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   3.770281,
   3.382473,
   3.382473,
   2.918186,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   3.583642,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3003,h_data_fy3003,h_data_felx3003,h_data_fehx3003,h_data_fely3003,h_data_fehy3003);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3003 = new TH1F("Graph_h_data3003","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3003->SetMinimum(0);
   Graph_h_data3003->SetMaximum(31.75176);
   Graph_h_data3003->SetDirectory(0);
   Graph_h_data3003->SetStats(0);
   Graph_h_data3003->SetLineWidth(2);
   Graph_h_data3003->SetMarkerStyle(20);
   Graph_h_data3003->SetMarkerSize(0.5);
   Graph_h_data3003->GetXaxis()->SetNdivisions(505);
   Graph_h_data3003->GetXaxis()->SetLabelFont(132);
   Graph_h_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3003->GetXaxis()->SetTitleFont(132);
   Graph_h_data3003->GetYaxis()->SetNdivisions(505);
   Graph_h_data3003->GetYaxis()->SetLabelFont(132);
   Graph_h_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3003->GetYaxis()->SetTitleFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3003);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx6[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy6[110] = {
   0,
   0.0289681,
   0.0289681,
   0.04824573,
   0.08157384,
   0.1403633,
   0.2465224,
   0.4434984,
   0.6009847,
   0.8205693,
   1.12951,
   1.329459,
   1.568311,
   1.854348,
   2.197768,
   2.611152,
   3.110068,
   3.713306,
   4.429862,
   4.835224,
   5.276074,
   5.755995,
   6.279058,
   6.849886,
   7.473748,
   8.156645,
   8.903438,
   10.48824,
   12.11407,
   13.70049,
   14.45048,
   15.15581,
   15.80469,
   16.3858,
   16.88868,
   17.30398,
   17.62382,
   17.84201,
   17.95429,
   17.95843,
   17.85436,
   17.64413,
   17.33186,
   16.92359,
   16.42709,
   15.85159,
   15.2075,
   14.50607,
   12.97842,
   11.36292,
   9.746972,
   8.203656,
   7.476966,
   6.78717,
   6.137872,
   5.531484,
   4.969316,
   4.451694,
   3.978095,
   3.547286,
   3.157467,
   2.806405,
   2.210231,
   1.736848,
   1.364209,
   1.072105,
   0.8432037,
   0.6633696,
   0.5215027,
   0.3197858,
   0.1922009,
   0.1121642,
   0.03421493,
   0.008879584,
   0.001951096,
   0.0003627027,
   5.703913e-05,
   7.588259e-06,
   8.540009e-07,
   8.130579e-08,
   6.548345e-09,
   4.461579e-10,
   2.571535e-11,
   1.253844e-12,
   5.171794e-14,
   1.804621e-15,
   5.326939e-17,
   1.330198e-18,
   2.809972e-20,
   5.021513e-22,
   7.591264e-24,
   9.708241e-26,
   1.050301e-27,
   9.612454e-30,
   7.442203e-32,
   4.874339e-34,
   2.700703e-36,
   1.265858e-38,
   5.019264e-41,
   1.683612e-43,
   4.777393e-46,
   1.146798e-48,
   2.328786e-51,
   4.000547e-54,
   5.813746e-57,
   7.147262e-60,
   7.433105e-63,
   7.433105e-63,
   7.433105e-63,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx6,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy6);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMaximum(19.75427);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]6);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx7[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy7[110] = {
   0,
   0.0289681,
   0.0289681,
   0.04824573,
   0.08157384,
   0.1403633,
   0.2465224,
   0.4434984,
   0.6009847,
   0.8205693,
   1.12951,
   1.329459,
   1.568311,
   1.854348,
   2.197768,
   2.611152,
   3.110068,
   3.713306,
   4.429862,
   4.835224,
   5.276074,
   5.755995,
   6.279058,
   6.849886,
   7.473748,
   8.156645,
   8.903438,
   10.48824,
   12.11407,
   13.70049,
   14.45048,
   15.15581,
   15.80469,
   16.3858,
   16.88868,
   17.30398,
   17.62382,
   17.84201,
   17.95429,
   17.95843,
   17.85436,
   17.64413,
   17.33186,
   16.92359,
   16.42709,
   15.85159,
   15.2075,
   14.50607,
   12.97842,
   11.36292,
   9.746972,
   8.203656,
   7.476966,
   6.78717,
   6.137872,
   5.531484,
   4.969316,
   4.451694,
   3.978095,
   3.547286,
   3.157467,
   2.806405,
   2.210231,
   1.736848,
   1.364209,
   1.072105,
   0.8432037,
   0.6633696,
   0.5215027,
   0.3197858,
   0.1922009,
   0.1121642,
   0.03421493,
   0.008879584,
   0.001951096,
   0.0003627027,
   5.703913e-05,
   7.588259e-06,
   8.540009e-07,
   8.130579e-08,
   6.548345e-09,
   4.461579e-10,
   2.571535e-11,
   1.253844e-12,
   5.171794e-14,
   1.804621e-15,
   5.326939e-17,
   1.330198e-18,
   2.809972e-20,
   5.021513e-22,
   7.591264e-24,
   9.708241e-26,
   1.050301e-27,
   9.612454e-30,
   7.442203e-32,
   4.874339e-34,
   2.700703e-36,
   1.265858e-38,
   5.019264e-41,
   1.683612e-43,
   4.777393e-46,
   1.146798e-48,
   2.328786e-51,
   4.000547e-54,
   5.813746e-57,
   7.147262e-60,
   7.433105e-63,
   7.433105e-63,
   7.433105e-63,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx7,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy7);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMaximum(19.75427);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]7);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx8[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy8[59] = {
   0,
   6.542046,
   6.542046,
   6.322961,
   6.111213,
   5.906557,
   5.708753,
   5.517574,
   5.332798,
   5.154209,
   4.981601,
   4.814774,
   4.653533,
   4.497692,
   4.34707,
   4.201492,
   4.06079,
   3.924799,
   3.793362,
   3.666327,
   3.543547,
   3.424878,
   3.310183,
   3.199329,
   3.092188,
   2.988634,
   2.888549,
   2.791815,
   2.69832,
   2.607957,
   2.52062,
   2.436208,
   2.354622,
   2.275769,
   2.199556,
   2.125896,
   2.054702,
   1.985893,
   1.919388,
   1.85511,
   1.792985,
   1.73294,
   1.674906,
   1.618815,
   1.564603,
   1.512207,
   1.461565,
   1.412619,
   1.365312,
   1.319589,
   1.275398,
   1.232687,
   1.191406,
   1.151507,
   1.112944,
   1.075673,
   1.075673,
   1.075673,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx8,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy8);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMaximum(7.196251);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]8);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx9[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy9[59] = {
   0,
   6.542046,
   6.542046,
   6.322961,
   6.111213,
   5.906557,
   5.708753,
   5.517574,
   5.332798,
   5.154209,
   4.981601,
   4.814774,
   4.653533,
   4.497692,
   4.34707,
   4.201492,
   4.06079,
   3.924799,
   3.793362,
   3.666327,
   3.543547,
   3.424878,
   3.310183,
   3.199329,
   3.092188,
   2.988634,
   2.888549,
   2.791815,
   2.69832,
   2.607957,
   2.52062,
   2.436208,
   2.354622,
   2.275769,
   2.199556,
   2.125896,
   2.054702,
   1.985893,
   1.919388,
   1.85511,
   1.792985,
   1.73294,
   1.674906,
   1.618815,
   1.564603,
   1.512207,
   1.461565,
   1.412619,
   1.365312,
   1.319589,
   1.275398,
   1.232687,
   1.191406,
   1.151507,
   1.112944,
   1.075673,
   1.075673,
   1.075673,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx9,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy9);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMaximum(7.196251);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]9);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx10[104] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy10[104] = {
   0,
   6.571014,
   6.571014,
   6.371207,
   6.192787,
   6.04692,
   5.955276,
   5.961073,
   6.025384,
   6.153367,
   6.372253,
   6.72252,
   6.964853,
   7.264938,
   7.635356,
   8.091669,
   8.652666,
   9.327339,
   10.13202,
   10.59131,
   11.09383,
   11.6442,
   12.2477,
   12.91031,
   13.63691,
   16.76761,
   18.31456,
   19.04495,
   19.73076,
   20.3602,
   20.92196,
   21.40556,
   21.80167,
   22.1024,
   22.30156,
   22.39489,
   22.38017,
   22.25731,
   22.02838,
   21.69748,
   21.27066,
   20.75569,
   20.1618,
   19.49939,
   18.77973,
   17.21585,
   15.56441,
   13.91284,
   12.3342,
   10.88269,
   10.21599,
   9.592274,
   9.012852,
   8.47805,
   7.987344,
   7.539502,
   6.764769,
   6.13503,
   5.628366,
   5.22273,
   4.897908,
   4.636566,
   4.250807,
   3.986113,
   3.796615,
   3.655711,
   3.459093,
   3.319063,
   3.20128,
   3.09255,
   2.988691,
   2.888556,
   2.791816,
   2.698321,
   2.607957,
   2.52062,
   2.436208,
   2.354622,
   2.275769,
   2.199556,
   2.125896,
   2.054702,
   1.985893,
   1.919388,
   1.85511,
   1.792985,
   1.73294,
   1.674906,
   1.618815,
   1.564603,
   1.512207,
   1.461565,
   1.412619,
   1.365312,
   1.319589,
   1.275398,
   1.232687,
   1.191406,
   1.151507,
   1.112944,
   1.075673,
   1.075673,
   1.075673,
   0};
   graph = new TGraph(104,TotMassExtnoBs_Norm[B0_M]_fx10,TotMassExtnoBs_Norm[B0_M]_fy10);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB10 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB10","Projection of TotMassExtnoBs",104,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMaximum(24.63438);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB10->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]10);
   
   graph->Draw("l");
   
   Double_t h_data_fx3004[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3004[53] = {
   9,
   3,
   8,
   3,
   5,
   7,
   4,
   9,
   8,
   14,
   22,
   19,
   23,
   10,
   8,
   3,
   8,
   1,
   2,
   3,
   3,
   7,
   5,
   5,
   3,
   3,
   1,
   3,
   2,
   6,
   1,
   2,
   3,
   3,
   0,
   2,
   0,
   2,
   1,
   2,
   2,
   1,
   2,
   1,
   3,
   2,
   1,
   2,
   1,
   0,
   1,
   1,
   0};
   Double_t h_data_felx3004[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3004[53] = {
   2.943461,
   1.632705,
   2.768386,
   1.632705,
   2.159691,
   2.58147,
   1.914339,
   2.943461,
   2.768386,
   3.6965,
   4.654502,
   4.320219,
   4.760717,
   3.108694,
   2.768386,
   1.632705,
   2.768386,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   2.58147,
   2.159691,
   2.159691,
   1.632705,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   2.379931,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   0,
   1.291815,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0};
   Double_t h_data_fehx3004[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3004[53] = {
   4.110204,
   2.918186,
   3.945142,
   2.918186,
   3.382473,
   3.770281,
   3.162753,
   4.110204,
   3.945142,
   4.830381,
   5.761366,
   5.435196,
   5.865235,
   4.26695,
   3.945142,
   2.918186,
   3.945142,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   3.770281,
   3.382473,
   3.382473,
   2.918186,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   3.583642,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874};
   grae = new TGraphAsymmErrors(53,h_data_fx3004,h_data_fy3004,h_data_felx3004,h_data_fehx3004,h_data_fely3004,h_data_fehy3004);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3004 = new TH1F("Graph_h_data3004","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3004->SetMinimum(0);
   Graph_h_data3004->SetMaximum(31.75176);
   Graph_h_data3004->SetDirectory(0);
   Graph_h_data3004->SetStats(0);
   Graph_h_data3004->SetLineWidth(2);
   Graph_h_data3004->SetMarkerStyle(20);
   Graph_h_data3004->SetMarkerSize(0.5);
   Graph_h_data3004->GetXaxis()->SetNdivisions(505);
   Graph_h_data3004->GetXaxis()->SetLabelFont(132);
   Graph_h_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3004->GetXaxis()->SetTitleFont(132);
   Graph_h_data3004->GetYaxis()->SetNdivisions(505);
   Graph_h_data3004->GetYaxis()->SetLabelFont(132);
   Graph_h_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3004->GetYaxis()->SetTitleFont(132);
   Graph_h_data3004->GetZaxis()->SetLabelFont(132);
   Graph_h_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3004);
   
   grae->Draw("p");
   
   TH1D *frame_7faaa1ff5bb0__4 = new TH1D("frame_7faaa1ff5bb0__4","",53,5170,5700);
   frame_7faaa1ff5bb0__4->SetBinContent(1,30.3085);
   frame_7faaa1ff5bb0__4->SetMaximum(30.3085);
   frame_7faaa1ff5bb0__4->SetEntries(1);
   frame_7faaa1ff5bb0__4->SetDirectory(0);
   frame_7faaa1ff5bb0__4->SetStats(0);
   frame_7faaa1ff5bb0__4->SetLineWidth(2);
   frame_7faaa1ff5bb0__4->SetMarkerStyle(20);
   frame_7faaa1ff5bb0__4->SetMarkerSize(0.5);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa1ff5bb0__4->GetXaxis()->SetNdivisions(505);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetLabelFont(132);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa1ff5bb0__4->GetXaxis()->SetTitleFont(132);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa1ff5bb0__4->GetYaxis()->SetNdivisions(505);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetLabelFont(132);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa1ff5bb0__4->GetYaxis()->SetTitleFont(132);
   frame_7faaa1ff5bb0__4->GetZaxis()->SetLabelFont(132);
   frame_7faaa1ff5bb0__4->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa1ff5bb0__4->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa1ff5bb0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa1ff5bb0__4->GetZaxis()->SetTitleFont(132);
   frame_7faaa1ff5bb0__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("1.1 < #it{q}^{2} < 2.5 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_1.10_2.50->Modified();
   can_q2_1.10_2.50->cd();
   can_q2_1.10_2.50->SetSelected(can_q2_1.10_2.50);
}


==> LHCb-PAPER-2016-025-figs/Fig8c.C <==
void Fig8c()
{
//=========Macro generated from canvas: can_q2_2.50_4.00/can_q2_2.50_4.00
//=========  (Fri Sep  9 14:12:19 2016) by ROOT version6.06/06
   TCanvas *can_q2_2.50_4.00 = new TCanvas("can_q2_2.50_4.00", "can_q2_2.50_4.00",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_2.50_4.00->SetHighLightColor(2);
   can_q2_2.50_4.00->Range(5090.5,-6.972395,5753,36.60508);
   can_q2_2.50_4.00->SetFillColor(0);
   can_q2_2.50_4.00->SetBorderMode(0);
   can_q2_2.50_4.00->SetBorderSize(2);
   can_q2_2.50_4.00->SetTickx(1);
   can_q2_2.50_4.00->SetTicky(1);
   can_q2_2.50_4.00->SetLeftMargin(0.12);
   can_q2_2.50_4.00->SetRightMargin(0.08);
   can_q2_2.50_4.00->SetTopMargin(0.065);
   can_q2_2.50_4.00->SetBottomMargin(0.16);
   can_q2_2.50_4.00->SetFrameLineWidth(2);
   can_q2_2.50_4.00->SetFrameBorderMode(0);
   can_q2_2.50_4.00->SetFrameLineWidth(2);
   can_q2_2.50_4.00->SetFrameBorderMode(0);
   
   TH1D *frame_7faaa43e6d20__5 = new TH1D("frame_7faaa43e6d20__5","",53,5170,5700);
   frame_7faaa43e6d20__5->SetBinContent(1,33.77254);
   frame_7faaa43e6d20__5->SetMaximum(33.77254);
   frame_7faaa43e6d20__5->SetEntries(1);
   frame_7faaa43e6d20__5->SetDirectory(0);
   frame_7faaa43e6d20__5->SetStats(0);
   frame_7faaa43e6d20__5->SetLineWidth(2);
   frame_7faaa43e6d20__5->SetMarkerStyle(20);
   frame_7faaa43e6d20__5->SetMarkerSize(0.5);
   frame_7faaa43e6d20__5->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa43e6d20__5->GetXaxis()->SetNdivisions(505);
   frame_7faaa43e6d20__5->GetXaxis()->SetLabelFont(132);
   frame_7faaa43e6d20__5->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa43e6d20__5->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa43e6d20__5->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa43e6d20__5->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa43e6d20__5->GetXaxis()->SetTitleFont(132);
   frame_7faaa43e6d20__5->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa43e6d20__5->GetYaxis()->SetNdivisions(505);
   frame_7faaa43e6d20__5->GetYaxis()->SetLabelFont(132);
   frame_7faaa43e6d20__5->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa43e6d20__5->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa43e6d20__5->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa43e6d20__5->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa43e6d20__5->GetYaxis()->SetTitleFont(132);
   frame_7faaa43e6d20__5->GetZaxis()->SetLabelFont(132);
   frame_7faaa43e6d20__5->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa43e6d20__5->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa43e6d20__5->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa43e6d20__5->GetZaxis()->SetTitleFont(132);
   frame_7faaa43e6d20__5->Draw("FUNC");
   
   Double_t h_data_fx3005[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3005[53] = {
   14,
   6,
   7,
   7,
   7,
   8,
   7,
   12,
   12,
   12,
   22,
   26,
   18,
   10,
   9,
   6,
   2,
   6,
   3,
   7,
   6,
   3,
   3,
   4,
   5,
   5,
   2,
   4,
   5,
   7,
   3,
   0,
   2,
   2,
   4,
   1,
   4,
   1,
   0,
   2,
   2,
   1,
   0,
   3,
   2,
   1,
   4,
   2,
   4,
   0,
   0,
   1,
   4};
   Double_t h_data_felx3005[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3005[53] = {
   3.6965,
   2.379931,
   2.58147,
   2.58147,
   2.58147,
   2.768386,
   2.58147,
   3.415266,
   3.415266,
   3.415266,
   4.654502,
   5.066015,
   4.202887,
   3.108694,
   2.943461,
   2.379931,
   1.291815,
   2.379931,
   1.632705,
   2.58147,
   2.379931,
   1.632705,
   1.632705,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   1.914339,
   2.159691,
   2.58147,
   1.632705,
   0,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.914339,
   0.8272462,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0,
   1.632705,
   1.291815,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   0,
   0,
   0.8272462,
   1.914339};
   Double_t h_data_fehx3005[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3005[53] = {
   4.830381,
   3.583642,
   3.770281,
   3.770281,
   3.770281,
   3.945142,
   3.770281,
   4.559819,
   4.559819,
   4.559819,
   5.761366,
   6.164324,
   5.321007,
   4.26695,
   4.110204,
   3.583642,
   2.63786,
   3.583642,
   2.918186,
   3.770281,
   3.583642,
   2.918186,
   2.918186,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   3.162753,
   3.382473,
   3.770281,
   2.918186,
   1.147874,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.918186,
   2.63786,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   1.147874,
   1.147874,
   2.299527,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3005,h_data_fy3005,h_data_felx3005,h_data_fehx3005,h_data_fely3005,h_data_fehy3005);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3005 = new TH1F("Graph_h_data3005","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3005->SetMinimum(0);
   Graph_h_data3005->SetMaximum(35.38076);
   Graph_h_data3005->SetDirectory(0);
   Graph_h_data3005->SetStats(0);
   Graph_h_data3005->SetLineWidth(2);
   Graph_h_data3005->SetMarkerStyle(20);
   Graph_h_data3005->SetMarkerSize(0.5);
   Graph_h_data3005->GetXaxis()->SetNdivisions(505);
   Graph_h_data3005->GetXaxis()->SetLabelFont(132);
   Graph_h_data3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3005->GetXaxis()->SetTitleFont(132);
   Graph_h_data3005->GetYaxis()->SetNdivisions(505);
   Graph_h_data3005->GetYaxis()->SetLabelFont(132);
   Graph_h_data3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3005->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3005->GetYaxis()->SetTitleFont(132);
   Graph_h_data3005->GetZaxis()->SetLabelFont(132);
   Graph_h_data3005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3005);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx11[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy11[110] = {
   0,
   0.02701795,
   0.02701795,
   0.04501418,
   0.07613824,
   0.1310604,
   0.2302746,
   0.4144407,
   0.5617313,
   0.767148,
   1.056227,
   1.243356,
   1.466924,
   1.734695,
   2.05623,
   2.443328,
   2.91059,
   3.475697,
   4.147255,
   4.5272,
   4.940434,
   5.390321,
   5.88068,
   6.415852,
   7.00078,
   7.641099,
   8.341571,
   9.829386,
   11.35624,
   12.84652,
   13.55121,
   14.214,
   14.8238,
   15.36997,
   15.84265,
   16.23303,
   16.53369,
   16.7388,
   16.84435,
   16.84825,
   16.75041,
   16.55278,
   16.25924,
   15.87546,
   15.40878,
   14.86788,
   14.26257,
   13.60344,
   12.16816,
   10.65075,
   9.133415,
   7.684795,
   7.002896,
   6.355752,
   5.746733,
   5.178087,
   4.651027,
   4.165843,
   3.722025,
   3.318399,
   2.95326,
   2.624497,
   2.066367,
   1.623366,
   1.274763,
   1.001578,
   0.7875505,
   0.6194319,
   0.486828,
   0.298327,
   0.1791564,
   0.1044496,
   0.03178738,
   0.008227025,
   0.00180213,
   0.0003338614,
   5.230557e-05,
   6.929924e-06,
   7.764394e-07,
   7.356738e-08,
   5.894698e-09,
   3.994261e-10,
   2.288811e-11,
   1.109129e-12,
   4.545197e-14,
   1.57515e-15,
   4.616256e-17,
   1.14408e-18,
   2.397847e-20,
   4.249963e-22,
   6.370116e-24,
   8.074362e-26,
   8.655012e-28,
   7.845591e-30,
   6.014262e-32,
   3.898859e-34,
   2.137427e-36,
   9.909319e-39,
   3.885034e-41,
   1.288085e-43,
   3.611542e-46,
   8.563266e-49,
   1.717058e-51,
   2.911581e-54,
   4.175144e-57,
   5.063055e-60,
   5.192212e-63,
   5.192212e-63,
   5.192212e-63,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx11,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy11);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetMaximum(18.53307);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]11);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx12[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy12[110] = {
   0,
   0.02701795,
   0.02701795,
   0.04501418,
   0.07613824,
   0.1310604,
   0.2302746,
   0.4144407,
   0.5617313,
   0.767148,
   1.056227,
   1.243356,
   1.466924,
   1.734695,
   2.05623,
   2.443328,
   2.91059,
   3.475697,
   4.147255,
   4.5272,
   4.940434,
   5.390321,
   5.88068,
   6.415852,
   7.00078,
   7.641099,
   8.341571,
   9.829386,
   11.35624,
   12.84652,
   13.55121,
   14.214,
   14.8238,
   15.36997,
   15.84265,
   16.23303,
   16.53369,
   16.7388,
   16.84435,
   16.84825,
   16.75041,
   16.55278,
   16.25924,
   15.87546,
   15.40878,
   14.86788,
   14.26257,
   13.60344,
   12.16816,
   10.65075,
   9.133415,
   7.684795,
   7.002896,
   6.355752,
   5.746733,
   5.178087,
   4.651027,
   4.165843,
   3.722025,
   3.318399,
   2.95326,
   2.624497,
   2.066367,
   1.623366,
   1.274763,
   1.001578,
   0.7875505,
   0.6194319,
   0.486828,
   0.298327,
   0.1791564,
   0.1044496,
   0.03178738,
   0.008227025,
   0.00180213,
   0.0003338614,
   5.230557e-05,
   6.929924e-06,
   7.764394e-07,
   7.356738e-08,
   5.894698e-09,
   3.994261e-10,
   2.288811e-11,
   1.109129e-12,
   4.545197e-14,
   1.57515e-15,
   4.616256e-17,
   1.14408e-18,
   2.397847e-20,
   4.249963e-22,
   6.370116e-24,
   8.074362e-26,
   8.655012e-28,
   7.845591e-30,
   6.014262e-32,
   3.898859e-34,
   2.137427e-36,
   9.909319e-39,
   3.885034e-41,
   1.288085e-43,
   3.611542e-46,
   8.563266e-49,
   1.717058e-51,
   2.911581e-54,
   4.175144e-57,
   5.063055e-60,
   5.192212e-63,
   5.192212e-63,
   5.192212e-63,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx12,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy12);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetMaximum(18.53307);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]12);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx13[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy13[59] = {
   0,
   8.877665,
   8.877665,
   8.571271,
   8.275451,
   7.989841,
   7.714088,
   7.447852,
   7.190805,
   6.942629,
   6.703019,
   6.471678,
   6.248321,
   6.032673,
   5.824468,
   5.623448,
   5.429367,
   5.241983,
   5.061067,
   4.886395,
   4.717751,
   4.554927,
   4.397723,
   4.245945,
   4.099405,
   3.957923,
   3.821323,
   3.689438,
   3.562105,
   3.439166,
   3.32047,
   3.205871,
   3.095227,
   2.988402,
   2.885263,
   2.785684,
   2.689542,
   2.596718,
   2.507098,
   2.42057,
   2.337029,
   2.256372,
   2.178498,
   2.103311,
   2.03072,
   1.960634,
   1.892966,
   1.827635,
   1.764558,
   1.703657,
   1.644859,
   1.58809,
   1.533281,
   1.480363,
   1.429271,
   1.379943,
   1.379943,
   1.379943,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx13,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy13);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetMaximum(9.765432);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]13);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx14[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy14[59] = {
   0,
   8.877665,
   8.877665,
   8.571271,
   8.275451,
   7.989841,
   7.714088,
   7.447852,
   7.190805,
   6.942629,
   6.703019,
   6.471678,
   6.248321,
   6.032673,
   5.824468,
   5.623448,
   5.429367,
   5.241983,
   5.061067,
   4.886395,
   4.717751,
   4.554927,
   4.397723,
   4.245945,
   4.099405,
   3.957923,
   3.821323,
   3.689438,
   3.562105,
   3.439166,
   3.32047,
   3.205871,
   3.095227,
   2.988402,
   2.885263,
   2.785684,
   2.689542,
   2.596718,
   2.507098,
   2.42057,
   2.337029,
   2.256372,
   2.178498,
   2.103311,
   2.03072,
   1.960634,
   1.892966,
   1.827635,
   1.764558,
   1.703657,
   1.644859,
   1.58809,
   1.533281,
   1.480363,
   1.429271,
   1.379943,
   1.379943,
   1.379943,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx14,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy14);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetMaximum(9.765432);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]14);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx15[101] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5311.25,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy15[101] = {
   0,
   8.904683,
   8.904683,
   8.616285,
   8.351589,
   8.120901,
   7.944363,
   7.862293,
   7.879931,
   7.957953,
   8.121854,
   8.409553,
   8.61663,
   8.878002,
   9.205462,
   9.613608,
   10.12012,
   10.73359,
   11.46919,
   12.35236,
   12.85918,
   13.41588,
   14.0281,
   14.70059,
   17.60456,
   19.04022,
   19.71777,
   20.35355,
   20.93646,
   21.45585,
   21.90186,
   22.2657,
   22.53993,
   22.71874,
   22.79809,
   22.7759,
   22.6521,
   22.42862,
   22.10933,
   21.69993,
   21.20773,
   20.64143,
   20.01083,
   19.32652,
   17.84121,
   16.2742,
   14.7077,
   13.21035,
   11.833,
   10.60745,
   10.05661,
   9.547745,
   8.653252,
   7.912711,
   7.30835,
   6.819522,
   6.425494,
   6.107281,
   5.848617,
   5.459792,
   5.184722,
   4.980489,
   4.8222,
   4.586715,
   4.40595,
   4.247747,
   4.099739,
   3.957975,
   3.82133,
   3.689439,
   3.562105,
   3.439166,
   3.32047,
   3.205871,
   3.095227,
   2.988402,
   2.885263,
   2.785684,
   2.689542,
   2.596718,
   2.507098,
   2.42057,
   2.337029,
   2.256372,
   2.178498,
   2.103311,
   2.03072,
   1.960634,
   1.892966,
   1.827635,
   1.764558,
   1.703657,
   1.644859,
   1.58809,
   1.533281,
   1.480363,
   1.429271,
   1.379943,
   1.379943,
   1.379943,
   0};
   graph = new TGraph(101,TotMassExtnoBs_Norm[B0_M]_fx15,TotMassExtnoBs_Norm[B0_M]_fy15);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB15 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB15","Projection of TotMassExtnoBs",101,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetMaximum(25.0779);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB15->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]15);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3006[53] = {
   14,
   6,
   7,
   7,
   7,
   8,
   7,
   12,
   12,
   12,
   22,
   26,
   18,
   10,
   9,
   6,
   2,
   6,
   3,
   7,
   6,
   3,
   3,
   4,
   5,
   5,
   2,
   4,
   5,
   7,
   3,
   0,
   2,
   2,
   4,
   1,
   4,
   1,
   0,
   2,
   2,
   1,
   0,
   3,
   2,
   1,
   4,
   2,
   4,
   0,
   0,
   1,
   4};
   Double_t h_data_felx3006[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3006[53] = {
   3.6965,
   2.379931,
   2.58147,
   2.58147,
   2.58147,
   2.768386,
   2.58147,
   3.415266,
   3.415266,
   3.415266,
   4.654502,
   5.066015,
   4.202887,
   3.108694,
   2.943461,
   2.379931,
   1.291815,
   2.379931,
   1.632705,
   2.58147,
   2.379931,
   1.632705,
   1.632705,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   1.914339,
   2.159691,
   2.58147,
   1.632705,
   0,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.914339,
   0.8272462,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0,
   1.632705,
   1.291815,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   0,
   0,
   0.8272462,
   1.914339};
   Double_t h_data_fehx3006[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3006[53] = {
   4.830381,
   3.583642,
   3.770281,
   3.770281,
   3.770281,
   3.945142,
   3.770281,
   4.559819,
   4.559819,
   4.559819,
   5.761366,
   6.164324,
   5.321007,
   4.26695,
   4.110204,
   3.583642,
   2.63786,
   3.583642,
   2.918186,
   3.770281,
   3.583642,
   2.918186,
   2.918186,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   3.162753,
   3.382473,
   3.770281,
   2.918186,
   1.147874,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.918186,
   2.63786,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   1.147874,
   1.147874,
   2.299527,
   3.162753};
   grae = new TGraphAsymmErrors(53,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3006 = new TH1F("Graph_h_data3006","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3006->SetMinimum(0);
   Graph_h_data3006->SetMaximum(35.38076);
   Graph_h_data3006->SetDirectory(0);
   Graph_h_data3006->SetStats(0);
   Graph_h_data3006->SetLineWidth(2);
   Graph_h_data3006->SetMarkerStyle(20);
   Graph_h_data3006->SetMarkerSize(0.5);
   Graph_h_data3006->GetXaxis()->SetNdivisions(505);
   Graph_h_data3006->GetXaxis()->SetLabelFont(132);
   Graph_h_data3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3006->GetXaxis()->SetTitleFont(132);
   Graph_h_data3006->GetYaxis()->SetNdivisions(505);
   Graph_h_data3006->GetYaxis()->SetLabelFont(132);
   Graph_h_data3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3006->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3006->GetYaxis()->SetTitleFont(132);
   Graph_h_data3006->GetZaxis()->SetLabelFont(132);
   Graph_h_data3006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3006);
   
   grae->Draw("p");
   
   TH1D *frame_7faaa43e6d20__6 = new TH1D("frame_7faaa43e6d20__6","",53,5170,5700);
   frame_7faaa43e6d20__6->SetBinContent(1,33.77254);
   frame_7faaa43e6d20__6->SetMaximum(33.77254);
   frame_7faaa43e6d20__6->SetEntries(1);
   frame_7faaa43e6d20__6->SetDirectory(0);
   frame_7faaa43e6d20__6->SetStats(0);
   frame_7faaa43e6d20__6->SetLineWidth(2);
   frame_7faaa43e6d20__6->SetMarkerStyle(20);
   frame_7faaa43e6d20__6->SetMarkerSize(0.5);
   frame_7faaa43e6d20__6->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa43e6d20__6->GetXaxis()->SetNdivisions(505);
   frame_7faaa43e6d20__6->GetXaxis()->SetLabelFont(132);
   frame_7faaa43e6d20__6->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa43e6d20__6->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa43e6d20__6->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa43e6d20__6->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa43e6d20__6->GetXaxis()->SetTitleFont(132);
   frame_7faaa43e6d20__6->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa43e6d20__6->GetYaxis()->SetNdivisions(505);
   frame_7faaa43e6d20__6->GetYaxis()->SetLabelFont(132);
   frame_7faaa43e6d20__6->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa43e6d20__6->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa43e6d20__6->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa43e6d20__6->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa43e6d20__6->GetYaxis()->SetTitleFont(132);
   frame_7faaa43e6d20__6->GetZaxis()->SetLabelFont(132);
   frame_7faaa43e6d20__6->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa43e6d20__6->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa43e6d20__6->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa43e6d20__6->GetZaxis()->SetTitleFont(132);
   frame_7faaa43e6d20__6->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("2.5 < #it{q}^{2} < 4.0 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_2.50_4.00->Modified();
   can_q2_2.50_4.00->cd();
   can_q2_2.50_4.00->SetSelected(can_q2_2.50_4.00);
}


==> LHCb-PAPER-2016-025-figs/Fig8d.C <==
void Fig8d()
{
//=========Macro generated from canvas: can_q2_4.00_6.00/can_q2_4.00_6.00
//=========  (Fri Sep  9 14:13:12 2016) by ROOT version6.06/06
   TCanvas *can_q2_4.00_6.00 = new TCanvas("can_q2_4.00_6.00", "can_q2_4.00_6.00",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_4.00_6.00->SetHighLightColor(2);
   can_q2_4.00_6.00->Range(5090.5,-7.683999,5753,40.34099);
   can_q2_4.00_6.00->SetFillColor(0);
   can_q2_4.00_6.00->SetBorderMode(0);
   can_q2_4.00_6.00->SetBorderSize(2);
   can_q2_4.00_6.00->SetTickx(1);
   can_q2_4.00_6.00->SetTicky(1);
   can_q2_4.00_6.00->SetLeftMargin(0.12);
   can_q2_4.00_6.00->SetRightMargin(0.08);
   can_q2_4.00_6.00->SetTopMargin(0.065);
   can_q2_4.00_6.00->SetBottomMargin(0.16);
   can_q2_4.00_6.00->SetFrameLineWidth(2);
   can_q2_4.00_6.00->SetFrameBorderMode(0);
   can_q2_4.00_6.00->SetFrameLineWidth(2);
   can_q2_4.00_6.00->SetFrameBorderMode(0);
   
   TH1D *frame_7faaa47d6870__7 = new TH1D("frame_7faaa47d6870__7","",53,5170,5700);
   frame_7faaa47d6870__7->SetBinContent(1,37.21937);
   frame_7faaa47d6870__7->SetMaximum(37.21937);
   frame_7faaa47d6870__7->SetEntries(1);
   frame_7faaa47d6870__7->SetDirectory(0);
   frame_7faaa47d6870__7->SetStats(0);
   frame_7faaa47d6870__7->SetLineWidth(2);
   frame_7faaa47d6870__7->SetMarkerStyle(20);
   frame_7faaa47d6870__7->SetMarkerSize(0.5);
   frame_7faaa47d6870__7->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa47d6870__7->GetXaxis()->SetNdivisions(505);
   frame_7faaa47d6870__7->GetXaxis()->SetLabelFont(132);
   frame_7faaa47d6870__7->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa47d6870__7->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa47d6870__7->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa47d6870__7->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa47d6870__7->GetXaxis()->SetTitleFont(132);
   frame_7faaa47d6870__7->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa47d6870__7->GetYaxis()->SetNdivisions(505);
   frame_7faaa47d6870__7->GetYaxis()->SetLabelFont(132);
   frame_7faaa47d6870__7->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa47d6870__7->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa47d6870__7->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa47d6870__7->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa47d6870__7->GetYaxis()->SetTitleFont(132);
   frame_7faaa47d6870__7->GetZaxis()->SetLabelFont(132);
   frame_7faaa47d6870__7->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa47d6870__7->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa47d6870__7->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa47d6870__7->GetZaxis()->SetTitleFont(132);
   frame_7faaa47d6870__7->Draw("FUNC");
   
   Double_t h_data_fx3007[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3007[53] = {
   22,
   11,
   12,
   24,
   11,
   9,
   15,
   11,
   14,
   20,
   20,
   29,
   17,
   26,
   12,
   13,
   6,
   6,
   8,
   9,
   7,
   3,
   4,
   7,
   3,
   4,
   9,
   7,
   5,
   6,
   6,
   2,
   2,
   2,
   5,
   3,
   2,
   3,
   1,
   3,
   4,
   1,
   1,
   3,
   3,
   2,
   2,
   5,
   5,
   1,
   0,
   1,
   2};
   Double_t h_data_felx3007[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3007[53] = {
   4.654502,
   3.265579,
   3.415266,
   4.864612,
   3.265579,
   2.943461,
   3.82938,
   3.265579,
   3.6965,
   4.434448,
   4.434448,
   5.353932,
   4.082184,
   5.066015,
   3.415266,
   3.558662,
   2.379931,
   2.379931,
   2.768386,
   2.943461,
   2.58147,
   1.632705,
   1.914339,
   2.58147,
   1.632705,
   1.914339,
   2.943461,
   2.58147,
   2.159691,
   2.379931,
   2.379931,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   1.632705,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   2.159691,
   0.8272462,
   0,
   0.8272462,
   1.291815};
   Double_t h_data_fehx3007[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3007[53] = {
   5.761366,
   4.416521,
   4.559819,
   5.966932,
   4.416521,
   4.110204,
   4.958738,
   4.416521,
   4.830381,
   5.546519,
   5.546519,
   6.44702,
   5.203719,
   6.164324,
   4.559819,
   4.697573,
   3.583642,
   3.583642,
   3.945142,
   4.110204,
   3.770281,
   2.918186,
   3.162753,
   3.770281,
   2.918186,
   3.162753,
   4.110204,
   3.770281,
   3.382473,
   3.583642,
   3.583642,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   2.918186,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   3.382473,
   2.299527,
   1.147874,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3007,h_data_fy3007,h_data_felx3007,h_data_fehx3007,h_data_fely3007,h_data_fehy3007);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3007 = new TH1F("Graph_h_data3007","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3007->SetMinimum(0);
   Graph_h_data3007->SetMaximum(38.99172);
   Graph_h_data3007->SetDirectory(0);
   Graph_h_data3007->SetStats(0);
   Graph_h_data3007->SetLineWidth(2);
   Graph_h_data3007->SetMarkerStyle(20);
   Graph_h_data3007->SetMarkerSize(0.5);
   Graph_h_data3007->GetXaxis()->SetNdivisions(505);
   Graph_h_data3007->GetXaxis()->SetLabelFont(132);
   Graph_h_data3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3007->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3007->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3007->GetXaxis()->SetTitleFont(132);
   Graph_h_data3007->GetYaxis()->SetNdivisions(505);
   Graph_h_data3007->GetYaxis()->SetLabelFont(132);
   Graph_h_data3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3007->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3007->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3007->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3007->GetYaxis()->SetTitleFont(132);
   Graph_h_data3007->GetZaxis()->SetLabelFont(132);
   Graph_h_data3007->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3007->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3007);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx16[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy16[110] = {
   0,
   0.02802877,
   0.02802877,
   0.04658003,
   0.07858307,
   0.1349096,
   0.2363852,
   0.4242069,
   0.574094,
   0.7827916,
   1.075983,
   1.265526,
   1.491766,
   1.762476,
   2.087216,
   2.477773,
   2.948709,
   3.517204,
   4.190789,
   4.571613,
   4.985617,
   5.436144,
   5.926988,
   6.462458,
   7.04746,
   7.687577,
   8.385938,
   9.860565,
   11.3703,
   12.84084,
   13.53525,
   14.18787,
   14.78789,
   15.32498,
   15.78955,
   16.17308,
   16.46837,
   16.66977,
   16.77339,
   16.77722,
   16.68117,
   16.48712,
   16.19883,
   15.8218,
   15.36313,
   14.83125,
   14.23568,
   13.5867,
   12.17182,
   10.67314,
   9.171226,
   7.733735,
   7.05568,
   6.411253,
   5.803886,
   5.235912,
   4.70865,
   4.222508,
   3.777102,
   3.371384,
   3.003771,
   2.672266,
   2.108244,
   1.659332,
   1.305229,
   1.02718,
   0.808995,
   0.6373939,
   0.5018953,
   0.3089592,
   0.1865971,
   0.1095252,
   0.03387531,
   0.00893544,
   0.001999738,
   0.0003794039,
   6.101852e-05,
   8.318583e-06,
   9.613126e-07,
   9.41689e-08,
   7.819481e-09,
   5.503968e-10,
   3.283988e-11,
   1.660943e-12,
   7.120909e-14,
   2.587878e-15,
   7.972227e-17,
   2.08182e-18,
   4.608231e-20,
   8.646749e-22,
   1.375305e-23,
   1.854269e-25,
   2.119211e-27,
   2.053067e-29,
   1.686008e-31,
   1.173664e-33,
   6.925568e-36,
   3.464134e-38,
   1.468796e-40,
   5.279052e-43,
   1.60834e-45,
   4.153627e-48,
   9.092946e-51,
   1.687366e-53,
   2.654249e-56,
   3.53917e-59,
   4.000267e-62,
   4.000267e-62,
   4.000267e-62,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx16,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy16);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetMaximum(18.45494);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]16);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx17[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy17[110] = {
   0,
   0.02802877,
   0.02802877,
   0.04658003,
   0.07858307,
   0.1349096,
   0.2363852,
   0.4242069,
   0.574094,
   0.7827916,
   1.075983,
   1.265526,
   1.491766,
   1.762476,
   2.087216,
   2.477773,
   2.948709,
   3.517204,
   4.190789,
   4.571613,
   4.985617,
   5.436144,
   5.926988,
   6.462458,
   7.04746,
   7.687577,
   8.385938,
   9.860565,
   11.3703,
   12.84084,
   13.53525,
   14.18787,
   14.78789,
   15.32498,
   15.78955,
   16.17308,
   16.46837,
   16.66977,
   16.77339,
   16.77722,
   16.68117,
   16.48712,
   16.19883,
   15.8218,
   15.36313,
   14.83125,
   14.23568,
   13.5867,
   12.17182,
   10.67314,
   9.171226,
   7.733735,
   7.05568,
   6.411253,
   5.803886,
   5.235912,
   4.70865,
   4.222508,
   3.777102,
   3.371384,
   3.003771,
   2.672266,
   2.108244,
   1.659332,
   1.305229,
   1.02718,
   0.808995,
   0.6373939,
   0.5018953,
   0.3089592,
   0.1865971,
   0.1095252,
   0.03387531,
   0.00893544,
   0.001999738,
   0.0003794039,
   6.101852e-05,
   8.318583e-06,
   9.613126e-07,
   9.41689e-08,
   7.819481e-09,
   5.503968e-10,
   3.283988e-11,
   1.660943e-12,
   7.120909e-14,
   2.587878e-15,
   7.972227e-17,
   2.08182e-18,
   4.608231e-20,
   8.646749e-22,
   1.375305e-23,
   1.854269e-25,
   2.119211e-27,
   2.053067e-29,
   1.686008e-31,
   1.173664e-33,
   6.925568e-36,
   3.464134e-38,
   1.468796e-40,
   5.279052e-43,
   1.60834e-45,
   4.153627e-48,
   9.092946e-51,
   1.687366e-53,
   2.654249e-56,
   3.53917e-59,
   4.000267e-62,
   4.000267e-62,
   4.000267e-62,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx17,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy17);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetMaximum(18.45494);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]17);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx18[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy18[59] = {
   0,
   16.4132,
   16.4132,
   15.69966,
   15.01714,
   14.3643,
   13.73983,
   13.14251,
   12.57116,
   12.02465,
   11.5019,
   11.00187,
   10.52358,
   10.06608,
   9.628475,
   9.209891,
   8.809505,
   8.426525,
   8.060195,
   7.70979,
   7.374619,
   7.054018,
   6.747356,
   6.454025,
   6.173446,
   5.905065,
   5.648351,
   5.402797,
   5.167919,
   4.943252,
   4.728351,
   4.522793,
   4.326172,
   4.138098,
   3.9582,
   3.786124,
   3.621528,
   3.464087,
   3.313491,
   3.169442,
   3.031656,
   2.899859,
   2.773792,
   2.653206,
   2.537862,
   2.427532,
   2.321999,
   2.221053,
   2.124496,
   2.032137,
   1.943793,
   1.85929,
   1.77846,
   1.701144,
   1.627189,
   1.55645,
   1.55645,
   1.55645,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx18,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy18);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetMaximum(18.05452);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]18);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx19[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy19[59] = {
   0,
   16.4132,
   16.4132,
   15.69966,
   15.01714,
   14.3643,
   13.73983,
   13.14251,
   12.57116,
   12.02465,
   11.5019,
   11.00187,
   10.52358,
   10.06608,
   9.628475,
   9.209891,
   8.809505,
   8.426525,
   8.060195,
   7.70979,
   7.374619,
   7.054018,
   6.747356,
   6.454025,
   6.173446,
   5.905065,
   5.648351,
   5.402797,
   5.167919,
   4.943252,
   4.728351,
   4.522793,
   4.326172,
   4.138098,
   3.9582,
   3.786124,
   3.621528,
   3.464087,
   3.313491,
   3.169442,
   3.031656,
   2.899859,
   2.773792,
   2.653206,
   2.537862,
   2.427532,
   2.321999,
   2.221053,
   2.124496,
   2.032137,
   1.943793,
   1.85929,
   1.77846,
   1.701144,
   1.627189,
   1.55645,
   1.55645,
   1.55645,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx19,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy19);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetMaximum(18.05452);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]19);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx20[98] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy20[98] = {
   0,
   16.44123,
   16.44123,
   15.74624,
   15.09573,
   14.49921,
   13.97622,
   13.56672,
   13.42776,
   13.35395,
   13.37085,
   13.51641,
   13.65425,
   13.84758,
   14.10819,
   14.45061,
   14.892,
   15.43989,
   16.11042,
   16.92886,
   17.40337,
   17.92776,
   18.50759,
   19.146,
   21.89388,
   23.24813,
   24.48016,
   25.02316,
   25.50354,
   25.91172,
   26.23917,
   26.47868,
   26.62462,
   26.67309,
   26.62207,
   26.47147,
   26.22318,
   25.88095,
   25.45028,
   24.93826,
   24.35333,
   23.705,
   23.00356,
   21.48462,
   19.88303,
   18.27935,
   16.74121,
   15.31919,
   14.04542,
   12.93467,
   11.98727,
   11.19295,
   10.53477,
   9.992743,
   9.546554,
   9.177437,
   8.86919,
   8.384941,
   8.018749,
   7.484144,
   7.087894,
   6.756291,
   6.456024,
   6.173825,
   5.905126,
   5.648359,
   5.402798,
   5.167919,
   4.943252,
   4.728351,
   4.522793,
   4.326172,
   4.138098,
   3.9582,
   3.786124,
   3.621528,
   3.464087,
   3.313491,
   3.169442,
   3.031656,
   2.899859,
   2.773792,
   2.653206,
   2.537862,
   2.427532,
   2.321999,
   2.221053,
   2.124496,
   2.032137,
   1.943793,
   1.85929,
   1.77846,
   1.701144,
   1.627189,
   1.55645,
   1.55645,
   1.55645,
   0};
   graph = new TGraph(98,TotMassExtnoBs_Norm[B0_M]_fx20,TotMassExtnoBs_Norm[B0_M]_fy20);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB20 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB20","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetMaximum(29.3404);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB20->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]20);
   
   graph->Draw("l");
   
   Double_t h_data_fx3008[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3008[53] = {
   22,
   11,
   12,
   24,
   11,
   9,
   15,
   11,
   14,
   20,
   20,
   29,
   17,
   26,
   12,
   13,
   6,
   6,
   8,
   9,
   7,
   3,
   4,
   7,
   3,
   4,
   9,
   7,
   5,
   6,
   6,
   2,
   2,
   2,
   5,
   3,
   2,
   3,
   1,
   3,
   4,
   1,
   1,
   3,
   3,
   2,
   2,
   5,
   5,
   1,
   0,
   1,
   2};
   Double_t h_data_felx3008[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3008[53] = {
   4.654502,
   3.265579,
   3.415266,
   4.864612,
   3.265579,
   2.943461,
   3.82938,
   3.265579,
   3.6965,
   4.434448,
   4.434448,
   5.353932,
   4.082184,
   5.066015,
   3.415266,
   3.558662,
   2.379931,
   2.379931,
   2.768386,
   2.943461,
   2.58147,
   1.632705,
   1.914339,
   2.58147,
   1.632705,
   1.914339,
   2.943461,
   2.58147,
   2.159691,
   2.379931,
   2.379931,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   1.632705,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   2.159691,
   0.8272462,
   0,
   0.8272462,
   1.291815};
   Double_t h_data_fehx3008[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3008[53] = {
   5.761366,
   4.416521,
   4.559819,
   5.966932,
   4.416521,
   4.110204,
   4.958738,
   4.416521,
   4.830381,
   5.546519,
   5.546519,
   6.44702,
   5.203719,
   6.164324,
   4.559819,
   4.697573,
   3.583642,
   3.583642,
   3.945142,
   4.110204,
   3.770281,
   2.918186,
   3.162753,
   3.770281,
   2.918186,
   3.162753,
   4.110204,
   3.770281,
   3.382473,
   3.583642,
   3.583642,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   2.918186,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   3.382473,
   2.299527,
   1.147874,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(53,h_data_fx3008,h_data_fy3008,h_data_felx3008,h_data_fehx3008,h_data_fely3008,h_data_fehy3008);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3008 = new TH1F("Graph_h_data3008","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3008->SetMinimum(0);
   Graph_h_data3008->SetMaximum(38.99172);
   Graph_h_data3008->SetDirectory(0);
   Graph_h_data3008->SetStats(0);
   Graph_h_data3008->SetLineWidth(2);
   Graph_h_data3008->SetMarkerStyle(20);
   Graph_h_data3008->SetMarkerSize(0.5);
   Graph_h_data3008->GetXaxis()->SetNdivisions(505);
   Graph_h_data3008->GetXaxis()->SetLabelFont(132);
   Graph_h_data3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3008->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3008->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3008->GetXaxis()->SetTitleFont(132);
   Graph_h_data3008->GetYaxis()->SetNdivisions(505);
   Graph_h_data3008->GetYaxis()->SetLabelFont(132);
   Graph_h_data3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3008->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3008->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3008->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3008->GetYaxis()->SetTitleFont(132);
   Graph_h_data3008->GetZaxis()->SetLabelFont(132);
   Graph_h_data3008->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3008->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3008);
   
   grae->Draw("p");
   
   TH1D *frame_7faaa47d6870__8 = new TH1D("frame_7faaa47d6870__8","",53,5170,5700);
   frame_7faaa47d6870__8->SetBinContent(1,37.21937);
   frame_7faaa47d6870__8->SetMaximum(37.21937);
   frame_7faaa47d6870__8->SetEntries(1);
   frame_7faaa47d6870__8->SetDirectory(0);
   frame_7faaa47d6870__8->SetStats(0);
   frame_7faaa47d6870__8->SetLineWidth(2);
   frame_7faaa47d6870__8->SetMarkerStyle(20);
   frame_7faaa47d6870__8->SetMarkerSize(0.5);
   frame_7faaa47d6870__8->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa47d6870__8->GetXaxis()->SetNdivisions(505);
   frame_7faaa47d6870__8->GetXaxis()->SetLabelFont(132);
   frame_7faaa47d6870__8->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa47d6870__8->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa47d6870__8->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa47d6870__8->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa47d6870__8->GetXaxis()->SetTitleFont(132);
   frame_7faaa47d6870__8->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa47d6870__8->GetYaxis()->SetNdivisions(505);
   frame_7faaa47d6870__8->GetYaxis()->SetLabelFont(132);
   frame_7faaa47d6870__8->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa47d6870__8->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa47d6870__8->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa47d6870__8->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa47d6870__8->GetYaxis()->SetTitleFont(132);
   frame_7faaa47d6870__8->GetZaxis()->SetLabelFont(132);
   frame_7faaa47d6870__8->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa47d6870__8->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa47d6870__8->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa47d6870__8->GetZaxis()->SetTitleFont(132);
   frame_7faaa47d6870__8->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("4.0 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_4.00_6.00->Modified();
   can_q2_4.00_6.00->cd();
   can_q2_4.00_6.00->SetSelected(can_q2_4.00_6.00);
}


==> LHCb-PAPER-2016-025-figs/Fig8e.C <==
void Fig8e()
{
//=========Macro generated from canvas: can_q2_6.00_8.00/can_q2_6.00_8.00
//=========  (Fri Sep  9 14:13:50 2016) by ROOT version6.06/06
   TCanvas *can_q2_6.00_8.00 = new TCanvas("can_q2_6.00_8.00", "can_q2_6.00_8.00",0,45,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_6.00_8.00->SetHighLightColor(2);
   can_q2_6.00_8.00->Range(5090.5,-7.447157,5753,39.09758);
   can_q2_6.00_8.00->SetFillColor(0);
   can_q2_6.00_8.00->SetBorderMode(0);
   can_q2_6.00_8.00->SetBorderSize(2);
   can_q2_6.00_8.00->SetTickx(1);
   can_q2_6.00_8.00->SetTicky(1);
   can_q2_6.00_8.00->SetLeftMargin(0.12);
   can_q2_6.00_8.00->SetRightMargin(0.08);
   can_q2_6.00_8.00->SetTopMargin(0.065);
   can_q2_6.00_8.00->SetBottomMargin(0.16);
   can_q2_6.00_8.00->SetFrameLineWidth(2);
   can_q2_6.00_8.00->SetFrameBorderMode(0);
   can_q2_6.00_8.00->SetFrameLineWidth(2);
   can_q2_6.00_8.00->SetFrameBorderMode(0);
   
   TH1D *frame_7faaa46cb780__9 = new TH1D("frame_7faaa46cb780__9","",53,5170,5700);
   frame_7faaa46cb780__9->SetBinContent(1,36.07217);
   frame_7faaa46cb780__9->SetMaximum(36.07217);
   frame_7faaa46cb780__9->SetEntries(1);
   frame_7faaa46cb780__9->SetDirectory(0);
   frame_7faaa46cb780__9->SetStats(0);
   frame_7faaa46cb780__9->SetLineWidth(2);
   frame_7faaa46cb780__9->SetMarkerStyle(20);
   frame_7faaa46cb780__9->SetMarkerSize(0.5);
   frame_7faaa46cb780__9->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa46cb780__9->GetXaxis()->SetNdivisions(505);
   frame_7faaa46cb780__9->GetXaxis()->SetLabelFont(132);
   frame_7faaa46cb780__9->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa46cb780__9->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa46cb780__9->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa46cb780__9->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa46cb780__9->GetXaxis()->SetTitleFont(132);
   frame_7faaa46cb780__9->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa46cb780__9->GetYaxis()->SetNdivisions(505);
   frame_7faaa46cb780__9->GetYaxis()->SetLabelFont(132);
   frame_7faaa46cb780__9->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa46cb780__9->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa46cb780__9->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa46cb780__9->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa46cb780__9->GetYaxis()->SetTitleFont(132);
   frame_7faaa46cb780__9->GetZaxis()->SetLabelFont(132);
   frame_7faaa46cb780__9->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa46cb780__9->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa46cb780__9->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa46cb780__9->GetZaxis()->SetTitleFont(132);
   frame_7faaa46cb780__9->Draw("FUNC");
   
   Double_t h_data_fx3009[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3009[53] = {
   26,
   15,
   21,
   13,
   19,
   14,
   19,
   18,
   24,
   23,
   28,
   28,
   21,
   17,
   7,
   11,
   17,
   16,
   7,
   10,
   8,
   13,
   11,
   13,
   10,
   8,
   8,
   4,
   10,
   3,
   8,
   7,
   4,
   5,
   4,
   6,
   4,
   4,
   4,
   4,
   5,
   2,
   6,
   4,
   4,
   1,
   1,
   3,
   0,
   0,
   6,
   8,
   4};
   Double_t h_data_felx3009[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3009[53] = {
   5.066015,
   3.82938,
   4.545807,
   3.558662,
   4.320219,
   3.6965,
   4.320219,
   4.202887,
   4.864612,
   4.760717,
   5.259711,
   5.259711,
   4.545807,
   4.082184,
   2.58147,
   3.265579,
   4.082184,
   3.957801,
   2.58147,
   3.108694,
   2.768386,
   3.558662,
   3.265579,
   3.558662,
   3.108694,
   2.768386,
   2.768386,
   1.914339,
   3.108694,
   1.632705,
   2.768386,
   2.58147,
   1.914339,
   2.159691,
   1.914339,
   2.379931,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   2.379931,
   1.914339,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   0,
   0,
   2.379931,
   2.768386,
   1.914339};
   Double_t h_data_fehx3009[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3009[53] = {
   6.164324,
   4.958738,
   5.655182,
   4.697573,
   5.435196,
   4.830381,
   5.435196,
   5.321007,
   5.966932,
   5.865235,
   6.354446,
   6.354446,
   5.655182,
   5.203719,
   3.770281,
   4.416521,
   5.203719,
   5.083066,
   3.770281,
   4.26695,
   3.945142,
   4.697573,
   4.416521,
   4.697573,
   4.26695,
   3.945142,
   3.945142,
   3.162753,
   4.26695,
   2.918186,
   3.945142,
   3.770281,
   3.162753,
   3.382473,
   3.162753,
   3.583642,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   3.583642,
   3.162753,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   1.147874,
   1.147874,
   3.583642,
   3.945142,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3009,h_data_fy3009,h_data_felx3009,h_data_fehx3009,h_data_fely3009,h_data_fehy3009);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3009 = new TH1F("Graph_h_data3009","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3009->SetMinimum(0);
   Graph_h_data3009->SetMaximum(37.78989);
   Graph_h_data3009->SetDirectory(0);
   Graph_h_data3009->SetStats(0);
   Graph_h_data3009->SetLineWidth(2);
   Graph_h_data3009->SetMarkerStyle(20);
   Graph_h_data3009->SetMarkerSize(0.5);
   Graph_h_data3009->GetXaxis()->SetNdivisions(505);
   Graph_h_data3009->GetXaxis()->SetLabelFont(132);
   Graph_h_data3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3009->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3009->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3009->GetXaxis()->SetTitleFont(132);
   Graph_h_data3009->GetYaxis()->SetNdivisions(505);
   Graph_h_data3009->GetYaxis()->SetLabelFont(132);
   Graph_h_data3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3009->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3009->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3009->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3009->GetYaxis()->SetTitleFont(132);
   Graph_h_data3009->GetZaxis()->SetLabelFont(132);
   Graph_h_data3009->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3009->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3009);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx21[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy21[110] = {
   0,
   0.02168945,
   0.02168945,
   0.03612329,
   0.06107723,
   0.105095,
   0.1845801,
   0.332063,
   0.4499785,
   0.6143894,
   0.8457043,
   0.9954133,
   1.17425,
   1.388416,
   1.645547,
   1.955062,
   2.328618,
   2.780284,
   3.316795,
   3.620304,
   3.950384,
   4.309718,
   4.701353,
   5.128753,
   5.595861,
   6.107169,
   6.66632,
   7.852917,
   9.070236,
   10.25804,
   10.81959,
   11.34769,
   11.83353,
   12.26863,
   12.64515,
   12.9561,
   13.19558,
   13.35895,
   13.44301,
   13.44611,
   13.36819,
   13.21079,
   12.97698,
   12.67129,
   12.29954,
   11.86865,
   11.38639,
   10.86121,
   9.717405,
   8.507818,
   7.297904,
   6.142369,
   5.59827,
   5.081795,
   4.595643,
   4.141618,
   3.720703,
   3.333141,
   2.978541,
   2.655979,
   2.364108,
   2.101255,
   1.654879,
   1.300439,
   1.021432,
   0.8027233,
   0.6313366,
   0.4966883,
   0.3904676,
   0.239435,
   0.1439076,
   0.08398133,
   0.02561793,
   0.006648459,
   0.001460855,
   0.0002715684,
   4.270722e-05,
   5.681599e-06,
   6.394208e-07,
   6.087653e-08,
   4.902978e-09,
   3.340542e-10,
   1.9254e-11,
   9.387973e-13,
   3.872306e-14,
   1.351184e-15,
   3.988469e-17,
   9.959668e-19,
   2.103926e-20,
   3.759785e-22,
   5.683849e-24,
   7.268904e-26,
   7.863979e-28,
   7.197185e-30,
   5.572242e-32,
   3.649591e-34,
   2.022112e-36,
   9.477928e-39,
   3.758101e-41,
   1.26058e-43,
   3.577003e-46,
   8.586481e-49,
   1.743645e-51,
   2.995351e-54,
   4.352958e-57,
   5.351408e-60,
   5.565429e-63,
   5.565429e-63,
   5.565429e-63,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx21,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy21);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetMaximum(14.79072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]21);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx22[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy22[110] = {
   0,
   0.02168945,
   0.02168945,
   0.03612329,
   0.06107723,
   0.105095,
   0.1845801,
   0.332063,
   0.4499785,
   0.6143894,
   0.8457043,
   0.9954133,
   1.17425,
   1.388416,
   1.645547,
   1.955062,
   2.328618,
   2.780284,
   3.316795,
   3.620304,
   3.950384,
   4.309718,
   4.701353,
   5.128753,
   5.595861,
   6.107169,
   6.66632,
   7.852917,
   9.070236,
   10.25804,
   10.81959,
   11.34769,
   11.83353,
   12.26863,
   12.64515,
   12.9561,
   13.19558,
   13.35895,
   13.44301,
   13.44611,
   13.36819,
   13.21079,
   12.97698,
   12.67129,
   12.29954,
   11.86865,
   11.38639,
   10.86121,
   9.717405,
   8.507818,
   7.297904,
   6.142369,
   5.59827,
   5.081795,
   4.595643,
   4.141618,
   3.720703,
   3.333141,
   2.978541,
   2.655979,
   2.364108,
   2.101255,
   1.654879,
   1.300439,
   1.021432,
   0.8027233,
   0.6313366,
   0.4966883,
   0.3904676,
   0.239435,
   0.1439076,
   0.08398133,
   0.02561793,
   0.006648459,
   0.001460855,
   0.0002715684,
   4.270722e-05,
   5.681599e-06,
   6.394208e-07,
   6.087653e-08,
   4.902978e-09,
   3.340542e-10,
   1.9254e-11,
   9.387973e-13,
   3.872306e-14,
   1.351184e-15,
   3.988469e-17,
   9.959668e-19,
   2.103926e-20,
   3.759785e-22,
   5.683849e-24,
   7.268904e-26,
   7.863979e-28,
   7.197185e-30,
   5.572242e-32,
   3.649591e-34,
   2.022112e-36,
   9.477928e-39,
   3.758101e-41,
   1.26058e-43,
   3.577003e-46,
   8.586481e-49,
   1.743645e-51,
   2.995351e-54,
   4.352958e-57,
   5.351408e-60,
   5.565429e-63,
   5.565429e-63,
   5.565429e-63,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx22,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy22);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetMaximum(14.79072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]22);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx23[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy23[59] = {
   0,
   21.55513,
   21.55513,
   20.71548,
   19.90855,
   19.13305,
   18.38776,
   17.6715,
   16.98314,
   16.32159,
   15.68581,
   15.0748,
   14.48759,
   13.92325,
   13.3809,
   12.85967,
   12.35875,
   11.87733,
   11.41467,
   10.97004,
   10.54272,
   10.13205,
   9.737371,
   9.35807,
   8.993544,
   8.643217,
   8.306536,
   7.98297,
   7.672009,
   7.37316,
   7.085952,
   6.809932,
   6.544663,
   6.289728,
   6.044723,
   5.809262,
   5.582973,
   5.365499,
   5.156496,
   4.955634,
   4.762597,
   4.577078,
   4.398787,
   4.22744,
   4.062768,
   3.90451,
   3.752417,
   3.606249,
   3.465774,
   3.330771,
   3.201027,
   3.076337,
   2.956504,
   2.841339,
   2.73066,
   2.624292,
   2.624292,
   2.624292,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx23,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy23);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetMaximum(23.71064);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]23);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx24[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy24[59] = {
   0,
   21.55513,
   21.55513,
   20.71548,
   19.90855,
   19.13305,
   18.38776,
   17.6715,
   16.98314,
   16.32159,
   15.68581,
   15.0748,
   14.48759,
   13.92325,
   13.3809,
   12.85967,
   12.35875,
   11.87733,
   11.41467,
   10.97004,
   10.54272,
   10.13205,
   9.737371,
   9.35807,
   8.993544,
   8.643217,
   8.306536,
   7.98297,
   7.672009,
   7.37316,
   7.085952,
   6.809932,
   6.544663,
   6.289728,
   6.044723,
   5.809262,
   5.582973,
   5.365499,
   5.156496,
   4.955634,
   4.762597,
   4.577078,
   4.398787,
   4.22744,
   4.062768,
   3.90451,
   3.752417,
   3.606249,
   3.465774,
   3.330771,
   3.201027,
   3.076337,
   2.956504,
   2.841339,
   2.73066,
   2.624292,
   2.624292,
   2.624292,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx24,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy24);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetMaximum(23.71064);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]24);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx25[93] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5330,
   5335,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy25[93] = {
   0,
   21.57681,
   21.57681,
   20.75161,
   19.96963,
   19.23815,
   18.57234,
   18.00356,
   17.77388,
   17.59753,
   17.49478,
   17.49584,
   17.64609,
   17.79746,
   18.01443,
   18.31106,
   18.69407,
   19.17567,
   19.77615,
   20.52166,
   21.4446,
   23.55783,
   24.60244,
   25.55031,
   25.96578,
   26.33087,
   26.63773,
   26.87936,
   27.04985,
   27.14458,
   27.16035,
   27.09549,
   26.94995,
   26.72526,
   26.4245,
   26.05219,
   25.61415,
   25.11729,
   23.9789,
   22.70545,
   21.36749,
   20.03047,
   18.74909,
   17.56391,
   16.50036,
   15.56973,
   14.77163,
   14.09715,
   13.53221,
   13.06038,
   12.66514,
   12.04601,
   11.58061,
   11.20947,
   10.6267,
   10.15766,
   9.74402,
   9.359531,
   8.993815,
   8.643259,
   8.306542,
   7.982971,
   7.672009,
   7.37316,
   7.085952,
   6.809932,
   6.544663,
   6.289728,
   6.044723,
   5.809262,
   5.582973,
   5.365499,
   5.156496,
   4.955634,
   4.762597,
   4.577078,
   4.398787,
   4.22744,
   4.062768,
   3.90451,
   3.752417,
   3.606249,
   3.465774,
   3.330771,
   3.201027,
   3.076337,
   2.956504,
   2.841339,
   2.73066,
   2.624292,
   2.624292,
   2.624292,
   0};
   graph = new TGraph(93,TotMassExtnoBs_Norm[B0_M]_fx25,TotMassExtnoBs_Norm[B0_M]_fy25);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB25 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB25","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetMaximum(29.87639);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB25->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]25);
   
   graph->Draw("l");
   
   Double_t h_data_fx3010[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3010[53] = {
   26,
   15,
   21,
   13,
   19,
   14,
   19,
   18,
   24,
   23,
   28,
   28,
   21,
   17,
   7,
   11,
   17,
   16,
   7,
   10,
   8,
   13,
   11,
   13,
   10,
   8,
   8,
   4,
   10,
   3,
   8,
   7,
   4,
   5,
   4,
   6,
   4,
   4,
   4,
   4,
   5,
   2,
   6,
   4,
   4,
   1,
   1,
   3,
   0,
   0,
   6,
   8,
   4};
   Double_t h_data_felx3010[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3010[53] = {
   5.066015,
   3.82938,
   4.545807,
   3.558662,
   4.320219,
   3.6965,
   4.320219,
   4.202887,
   4.864612,
   4.760717,
   5.259711,
   5.259711,
   4.545807,
   4.082184,
   2.58147,
   3.265579,
   4.082184,
   3.957801,
   2.58147,
   3.108694,
   2.768386,
   3.558662,
   3.265579,
   3.558662,
   3.108694,
   2.768386,
   2.768386,
   1.914339,
   3.108694,
   1.632705,
   2.768386,
   2.58147,
   1.914339,
   2.159691,
   1.914339,
   2.379931,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   2.379931,
   1.914339,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   0,
   0,
   2.379931,
   2.768386,
   1.914339};
   Double_t h_data_fehx3010[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3010[53] = {
   6.164324,
   4.958738,
   5.655182,
   4.697573,
   5.435196,
   4.830381,
   5.435196,
   5.321007,
   5.966932,
   5.865235,
   6.354446,
   6.354446,
   5.655182,
   5.203719,
   3.770281,
   4.416521,
   5.203719,
   5.083066,
   3.770281,
   4.26695,
   3.945142,
   4.697573,
   4.416521,
   4.697573,
   4.26695,
   3.945142,
   3.945142,
   3.162753,
   4.26695,
   2.918186,
   3.945142,
   3.770281,
   3.162753,
   3.382473,
   3.162753,
   3.583642,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   3.583642,
   3.162753,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   1.147874,
   1.147874,
   3.583642,
   3.945142,
   3.162753};
   grae = new TGraphAsymmErrors(53,h_data_fx3010,h_data_fy3010,h_data_felx3010,h_data_fehx3010,h_data_fely3010,h_data_fehy3010);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3010 = new TH1F("Graph_h_data3010","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3010->SetMinimum(0);
   Graph_h_data3010->SetMaximum(37.78989);
   Graph_h_data3010->SetDirectory(0);
   Graph_h_data3010->SetStats(0);
   Graph_h_data3010->SetLineWidth(2);
   Graph_h_data3010->SetMarkerStyle(20);
   Graph_h_data3010->SetMarkerSize(0.5);
   Graph_h_data3010->GetXaxis()->SetNdivisions(505);
   Graph_h_data3010->GetXaxis()->SetLabelFont(132);
   Graph_h_data3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3010->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3010->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3010->GetXaxis()->SetTitleFont(132);
   Graph_h_data3010->GetYaxis()->SetNdivisions(505);
   Graph_h_data3010->GetYaxis()->SetLabelFont(132);
   Graph_h_data3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3010->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3010->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3010->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3010->GetYaxis()->SetTitleFont(132);
   Graph_h_data3010->GetZaxis()->SetLabelFont(132);
   Graph_h_data3010->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3010->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3010);
   
   grae->Draw("p");
   
   TH1D *frame_7faaa46cb780__10 = new TH1D("frame_7faaa46cb780__10","",53,5170,5700);
   frame_7faaa46cb780__10->SetBinContent(1,36.07217);
   frame_7faaa46cb780__10->SetMaximum(36.07217);
   frame_7faaa46cb780__10->SetEntries(1);
   frame_7faaa46cb780__10->SetDirectory(0);
   frame_7faaa46cb780__10->SetStats(0);
   frame_7faaa46cb780__10->SetLineWidth(2);
   frame_7faaa46cb780__10->SetMarkerStyle(20);
   frame_7faaa46cb780__10->SetMarkerSize(0.5);
   frame_7faaa46cb780__10->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa46cb780__10->GetXaxis()->SetNdivisions(505);
   frame_7faaa46cb780__10->GetXaxis()->SetLabelFont(132);
   frame_7faaa46cb780__10->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa46cb780__10->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa46cb780__10->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa46cb780__10->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa46cb780__10->GetXaxis()->SetTitleFont(132);
   frame_7faaa46cb780__10->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa46cb780__10->GetYaxis()->SetNdivisions(505);
   frame_7faaa46cb780__10->GetYaxis()->SetLabelFont(132);
   frame_7faaa46cb780__10->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa46cb780__10->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa46cb780__10->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa46cb780__10->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa46cb780__10->GetYaxis()->SetTitleFont(132);
   frame_7faaa46cb780__10->GetZaxis()->SetLabelFont(132);
   frame_7faaa46cb780__10->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa46cb780__10->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa46cb780__10->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa46cb780__10->GetZaxis()->SetTitleFont(132);
   frame_7faaa46cb780__10->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("6.0 < #it{q}^{2} < 8.0 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_6.00_8.00->Modified();
   can_q2_6.00_8.00->cd();
   can_q2_6.00_8.00->SetSelected(can_q2_6.00_8.00);
}


==> LHCb-PAPER-2016-025-figs/Fig8f.C <==
void Fig8f()
{
//=========Macro generated from canvas: can_q2_1.10_6.00/can_q2_1.10_6.00
//=========  (Fri Sep  9 14:14:29 2016) by ROOT version6.06/06
   TCanvas *can_q2_1.10_6.00 = new TCanvas("can_q2_1.10_6.00", "can_q2_1.10_6.00",915,52,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_q2_1.10_6.00->SetHighLightColor(2);
   can_q2_1.10_6.00->Range(5090.5,-18.13123,5753,95.18897);
   can_q2_1.10_6.00->SetFillColor(0);
   can_q2_1.10_6.00->SetBorderMode(0);
   can_q2_1.10_6.00->SetBorderSize(2);
   can_q2_1.10_6.00->SetTickx(1);
   can_q2_1.10_6.00->SetTicky(1);
   can_q2_1.10_6.00->SetLeftMargin(0.12);
   can_q2_1.10_6.00->SetRightMargin(0.08);
   can_q2_1.10_6.00->SetTopMargin(0.065);
   can_q2_1.10_6.00->SetBottomMargin(0.16);
   can_q2_1.10_6.00->SetFrameLineWidth(2);
   can_q2_1.10_6.00->SetFrameBorderMode(0);
   can_q2_1.10_6.00->SetFrameLineWidth(2);
   can_q2_1.10_6.00->SetFrameBorderMode(0);
   
   TH1D *frame_7faaa4744610__11 = new TH1D("frame_7faaa4744610__11","",53,5170,5700);
   frame_7faaa4744610__11->SetBinContent(1,87.82316);
   frame_7faaa4744610__11->SetMaximum(87.82316);
   frame_7faaa4744610__11->SetEntries(1);
   frame_7faaa4744610__11->SetDirectory(0);
   frame_7faaa4744610__11->SetStats(0);
   frame_7faaa4744610__11->SetLineWidth(2);
   frame_7faaa4744610__11->SetMarkerStyle(20);
   frame_7faaa4744610__11->SetMarkerSize(0.5);
   frame_7faaa4744610__11->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa4744610__11->GetXaxis()->SetNdivisions(505);
   frame_7faaa4744610__11->GetXaxis()->SetLabelFont(132);
   frame_7faaa4744610__11->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa4744610__11->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa4744610__11->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa4744610__11->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa4744610__11->GetXaxis()->SetTitleFont(132);
   frame_7faaa4744610__11->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa4744610__11->GetYaxis()->SetNdivisions(505);
   frame_7faaa4744610__11->GetYaxis()->SetLabelFont(132);
   frame_7faaa4744610__11->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa4744610__11->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa4744610__11->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa4744610__11->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa4744610__11->GetYaxis()->SetTitleFont(132);
   frame_7faaa4744610__11->GetZaxis()->SetLabelFont(132);
   frame_7faaa4744610__11->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa4744610__11->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa4744610__11->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa4744610__11->GetZaxis()->SetTitleFont(132);
   frame_7faaa4744610__11->Draw("FUNC");
   
   Double_t h_data_fx3011[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3011[53] = {
   45,
   20,
   27,
   34,
   23,
   24,
   26,
   32,
   34,
   46,
   64,
   74,
   58,
   46,
   29,
   22,
   16,
   13,
   13,
   19,
   16,
   13,
   12,
   16,
   11,
   12,
   12,
   14,
   12,
   19,
   10,
   4,
   7,
   7,
   9,
   6,
   6,
   6,
   2,
   7,
   8,
   3,
   3,
   7,
   8,
   5,
   7,
   9,
   10,
   1,
   1,
   3,
   6};
   Double_t h_data_felx3011[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3011[53] = {
   6.683179,
   4.434448,
   5.163771,
   5.802128,
   4.760717,
   4.864612,
   5.066015,
   5.627135,
   5.802128,
   6.757581,
   7.979042,
   8.582844,
   7.593751,
   6.757581,
   5.353932,
   4.654502,
   3.957801,
   3.558662,
   3.558662,
   4.320219,
   3.957801,
   3.558662,
   3.415266,
   3.957801,
   3.265579,
   3.415266,
   3.415266,
   3.6965,
   3.415266,
   4.320219,
   3.108694,
   1.914339,
   2.58147,
   2.58147,
   2.943461,
   2.379931,
   2.379931,
   2.379931,
   1.291815,
   2.58147,
   2.768386,
   1.632705,
   1.632705,
   2.58147,
   2.768386,
   2.159691,
   2.58147,
   2.943461,
   3.108694,
   0.8272462,
   0.8272462,
   1.632705,
   2.379931};
   Double_t h_data_fehx3011[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3011[53] = {
   7.757905,
   5.546519,
   6.260244,
   6.888101,
   5.865235,
   5.966932,
   6.164324,
   6.715753,
   6.888101,
   7.831489,
   9.041691,
   9.641101,
   8.659564,
   7.831489,
   6.44702,
   5.761366,
   5.083066,
   4.697573,
   4.697573,
   5.435196,
   5.083066,
   4.697573,
   4.559819,
   5.083066,
   4.416521,
   4.559819,
   4.559819,
   4.830381,
   4.559819,
   5.435196,
   4.26695,
   3.162753,
   3.770281,
   3.770281,
   4.110204,
   3.583642,
   3.583642,
   3.583642,
   2.63786,
   3.770281,
   3.945142,
   2.918186,
   2.918186,
   3.770281,
   3.945142,
   3.382473,
   3.770281,
   4.110204,
   4.26695,
   2.299527,
   2.299527,
   2.918186,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(53,h_data_fx3011,h_data_fy3011,h_data_felx3011,h_data_fehx3011,h_data_fely3011,h_data_fehy3011);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3011 = new TH1F("Graph_h_data3011","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3011->SetMinimum(0);
   Graph_h_data3011->SetMaximum(91.98794);
   Graph_h_data3011->SetDirectory(0);
   Graph_h_data3011->SetStats(0);
   Graph_h_data3011->SetLineWidth(2);
   Graph_h_data3011->SetMarkerStyle(20);
   Graph_h_data3011->SetMarkerSize(0.5);
   Graph_h_data3011->GetXaxis()->SetNdivisions(505);
   Graph_h_data3011->GetXaxis()->SetLabelFont(132);
   Graph_h_data3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3011->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3011->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3011->GetXaxis()->SetTitleFont(132);
   Graph_h_data3011->GetYaxis()->SetNdivisions(505);
   Graph_h_data3011->GetYaxis()->SetLabelFont(132);
   Graph_h_data3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3011->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3011->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3011->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3011->GetYaxis()->SetTitleFont(132);
   Graph_h_data3011->GetZaxis()->SetLabelFont(132);
   Graph_h_data3011->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3011->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3011);
   
   grae->Draw("p");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx26[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy26[110] = {
   0,
   0.0840648,
   0.0840648,
   0.1399064,
   0.2363782,
   0.406424,
   0.7132458,
   1.282077,
   1.736586,
   2.370017,
   3.260772,
   3.83706,
   4.525287,
   5.349248,
   6.338223,
   7.528331,
   8.964243,
   10.69951,
   12.75895,
   13.92377,
   15.19039,
   16.5691,
   18.07156,
   19.71102,
   21.50257,
   23.46341,
   25.60616,
   30.14553,
   34.79926,
   39.33749,
   41.48214,
   43.49862,
   45.35334,
   47.01409,
   48.45103,
   49.63758,
   50.5513,
   51.17459,
   51.49531,
   51.50715,
   51.20987,
   50.60933,
   49.71723,
   48.55078,
   47.13207,
   45.48739,
   43.64638,
   41.64108,
   37.2722,
   32.64955,
   28.02271,
   23.60066,
   21.51724,
   19.53878,
   17.67568,
   15.93495,
   14.32042,
   12.83315,
   11.47176,
   10.23279,
   9.111204,
   8.100678,
   6.383523,
   5.018965,
   3.944075,
   3.101012,
   2.440063,
   1.920607,
   1.510693,
   0.9275682,
   0.558407,
   0.3265075,
   0.1000624,
   0.02611046,
   0.005772632,
   0.001080479,
   0.0001712001,
   2.29633e-05,
   2.607396e-06,
   2.506236e-07,
   2.039291e-08,
   1.404684e-09,
   8.190687e-11,
   4.043005e-12,
   1.689393e-13,
   5.975843e-15,
   1.789411e-16,
   4.535897e-18,
   9.733267e-20,
   1.768057e-21,
   2.718794e-23,
   3.539147e-25,
   3.899987e-27,
   3.638061e-29,
   2.87289e-31,
   1.920483e-33,
   1.086786e-35,
   5.20619e-38,
   2.111243e-40,
   7.247675e-43,
   2.106209e-45,
   5.181393e-48,
   1.079031e-50,
   1.902232e-53,
   2.838804e-56,
   3.586325e-59,
   3.835359e-62,
   3.835359e-62,
   3.835359e-62,
   0};
   TGraph *graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx26,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy26);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetMaximum(56.65786);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]26);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx27[110] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5256.25,
   5257.5,
   5258.75,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5316.25,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy27[110] = {
   0,
   0.0840648,
   0.0840648,
   0.1399064,
   0.2363782,
   0.406424,
   0.7132458,
   1.282077,
   1.736586,
   2.370017,
   3.260772,
   3.83706,
   4.525287,
   5.349248,
   6.338223,
   7.528331,
   8.964243,
   10.69951,
   12.75895,
   13.92377,
   15.19039,
   16.5691,
   18.07156,
   19.71102,
   21.50257,
   23.46341,
   25.60616,
   30.14553,
   34.79926,
   39.33749,
   41.48214,
   43.49862,
   45.35334,
   47.01409,
   48.45103,
   49.63758,
   50.5513,
   51.17459,
   51.49531,
   51.50715,
   51.20987,
   50.60933,
   49.71723,
   48.55078,
   47.13207,
   45.48739,
   43.64638,
   41.64108,
   37.2722,
   32.64955,
   28.02271,
   23.60066,
   21.51724,
   19.53878,
   17.67568,
   15.93495,
   14.32042,
   12.83315,
   11.47176,
   10.23279,
   9.111204,
   8.100678,
   6.383523,
   5.018965,
   3.944075,
   3.101012,
   2.440063,
   1.920607,
   1.510693,
   0.9275682,
   0.558407,
   0.3265075,
   0.1000624,
   0.02611046,
   0.005772632,
   0.001080479,
   0.0001712001,
   2.29633e-05,
   2.607396e-06,
   2.506236e-07,
   2.039291e-08,
   1.404684e-09,
   8.190687e-11,
   4.043005e-12,
   1.689393e-13,
   5.975843e-15,
   1.789411e-16,
   4.535897e-18,
   9.733267e-20,
   1.768057e-21,
   2.718794e-23,
   3.539147e-25,
   3.899987e-27,
   3.638061e-29,
   2.87289e-31,
   1.920483e-33,
   1.086786e-35,
   5.20619e-38,
   2.111243e-40,
   7.247675e-43,
   2.106209e-45,
   5.181393e-48,
   1.079031e-50,
   1.902232e-53,
   2.838804e-56,
   3.586325e-59,
   3.835359e-62,
   3.835359e-62,
   3.835359e-62,
   0};
   graph = new TGraph(110,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fx27,TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]_fy27);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27","Projection of TotMassExtnoBs",110,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetMaximum(56.65786);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBSigMassBcB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[SigMassB]27);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx28[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy28[59] = {
   0,
   31.74339,
   31.74339,
   30.52336,
   29.35021,
   28.22215,
   27.13746,
   26.09445,
   25.09152,
   24.12715,
   23.19984,
   22.30817,
   21.45077,
   20.62632,
   19.83356,
   19.07127,
   18.33828,
   17.63346,
   16.95573,
   16.30405,
   15.67741,
   15.07486,
   14.49547,
   13.93835,
   13.40263,
   12.88751,
   12.39219,
   11.91591,
   11.45793,
   11.01755,
   10.5941,
   10.18692,
   9.795391,
   9.418912,
   9.056902,
   8.708806,
   8.374089,
   8.052236,
   7.742754,
   7.445167,
   7.159016,
   6.883864,
   6.619288,
   6.36488,
   6.12025,
   5.885022,
   5.658835,
   5.441342,
   5.232207,
   5.031111,
   4.837744,
   4.651808,
   4.473019,
   4.301102,
   4.135792,
   3.976835,
   3.976835,
   3.976835,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx28,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy28);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3645);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetMaximum(34.91773);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]28);
   
   graph->Draw("f");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx29[59] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy29[59] = {
   0,
   31.74339,
   31.74339,
   30.52336,
   29.35021,
   28.22215,
   27.13746,
   26.09445,
   25.09152,
   24.12715,
   23.19984,
   22.30817,
   21.45077,
   20.62632,
   19.83356,
   19.07127,
   18.33828,
   17.63346,
   16.95573,
   16.30405,
   15.67741,
   15.07486,
   14.49547,
   13.93835,
   13.40263,
   12.88751,
   12.39219,
   11.91591,
   11.45793,
   11.01755,
   10.5941,
   10.18692,
   9.795391,
   9.418912,
   9.056902,
   8.708806,
   8.374089,
   8.052236,
   7.742754,
   7.445167,
   7.159016,
   6.883864,
   6.619288,
   6.36488,
   6.12025,
   5.885022,
   5.658835,
   5.441342,
   5.232207,
   5.031111,
   4.837744,
   4.651808,
   4.473019,
   4.301102,
   4.135792,
   3.976835,
   3.976835,
   3.976835,
   0};
   graph = new TGraph(59,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fx29,TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]_fy29);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetMaximum(34.91773);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB_CompoBBkgMasscB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]_Comp[BkgMass]29);
   
   graph->Draw("l");
   
   Double_t TotMassExtnoBs_Norm[B0_M]_fx30[99] = {
   5160,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5261.25,
   5262.5,
   5263.75,
   5265,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5700,
   5710,
   5710};
   Double_t TotMassExtnoBs_Norm[B0_M]_fy30[99] = {
   0,
   31.82746,
   31.82746,
   30.66326,
   29.58659,
   28.62858,
   27.8507,
   27.37652,
   27.32466,
   27.46154,
   27.86538,
   28.65243,
   29.24115,
   29.99717,
   30.9566,
   32.16408,
   33.67314,
   35.50859,
   37.71821,
   40.37972,
   41.91016,
   43.59323,
   45.44611,
   47.48142,
   56.25003,
   60.5791,
   64.53313,
   66.28504,
   67.8435,
   69.17865,
   70.2639,
   71.07682,
   71.5998,
   71.8207,
   71.7332,
   71.33708,
   70.63818,
   69.6482,
   68.38434,
   66.8687,
   65.12757,
   63.19057,
   61.08976,
   56.53125,
   51.72082,
   46.90804,
   42.30184,
   38.05763,
   34.27323,
   30.99263,
   28.21521,
   25.90776,
   24.01698,
   22.4805,
   21.23535,
   20.22369,
   19.39579,
   18.13739,
   17.23162,
   16.54607,
   16.00392,
   15.17492,
   14.52158,
   13.94412,
   13.40372,
   12.88768,
   12.39221,
   11.91591,
   11.45793,
   11.01755,
   10.5941,
   10.18692,
   9.795391,
   9.418912,
   9.056902,
   8.708806,
   8.374089,
   8.052236,
   7.742754,
   7.445167,
   7.159016,
   6.883864,
   6.619288,
   6.36488,
   6.12025,
   5.885022,
   5.658835,
   5.441342,
   5.232207,
   5.031111,
   4.837744,
   4.651808,
   4.473019,
   4.301102,
   4.135792,
   3.976835,
   3.976835,
   3.976835,
   0};
   graph = new TGraph(99,TotMassExtnoBs_Norm[B0_M]_fx30,TotMassExtnoBs_Norm[B0_M]_fy30);
   graph->SetName("TotMassExtnoBs_Norm[B0_M]");
   graph->SetTitle("Projection of TotMassExtnoBs");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_TotMassExtnoBs_NormoBB0_McB30 = new TH1F("Graph_TotMassExtnoBs_NormoBB0_McB30","Projection of TotMassExtnoBs",100,5105,5765);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetMinimum(0);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetMaximum(79.00277);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetDirectory(0);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetStats(0);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetLineWidth(2);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetMarkerStyle(20);
   Graph_TotMassExtnoBs_NormoBB0_McB30->SetMarkerSize(0.5);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetTitleOffset(0.95);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetXaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetNdivisions(505);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetLabelOffset(0.01);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetTitleOffset(0.8);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetYaxis()->SetTitleFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetZaxis()->SetLabelFont(132);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetZaxis()->SetLabelSize(0.06);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetZaxis()->SetTitleSize(0.072);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetZaxis()->SetTitleOffset(1.2);
   Graph_TotMassExtnoBs_NormoBB0_McB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TotMassExtnoBs_Norm[B0_M]30);
   
   graph->Draw("l");
   
   Double_t h_data_fx3012[53] = {
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5585,
   5595,
   5605,
   5615,
   5625,
   5635,
   5645,
   5655,
   5665,
   5675,
   5685,
   5695};
   Double_t h_data_fy3012[53] = {
   45,
   20,
   27,
   34,
   23,
   24,
   26,
   32,
   34,
   46,
   64,
   74,
   58,
   46,
   29,
   22,
   16,
   13,
   13,
   19,
   16,
   13,
   12,
   16,
   11,
   12,
   12,
   14,
   12,
   19,
   10,
   4,
   7,
   7,
   9,
   6,
   6,
   6,
   2,
   7,
   8,
   3,
   3,
   7,
   8,
   5,
   7,
   9,
   10,
   1,
   1,
   3,
   6};
   Double_t h_data_felx3012[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fely3012[53] = {
   6.683179,
   4.434448,
   5.163771,
   5.802128,
   4.760717,
   4.864612,
   5.066015,
   5.627135,
   5.802128,
   6.757581,
   7.979042,
   8.582844,
   7.593751,
   6.757581,
   5.353932,
   4.654502,
   3.957801,
   3.558662,
   3.558662,
   4.320219,
   3.957801,
   3.558662,
   3.415266,
   3.957801,
   3.265579,
   3.415266,
   3.415266,
   3.6965,
   3.415266,
   4.320219,
   3.108694,
   1.914339,
   2.58147,
   2.58147,
   2.943461,
   2.379931,
   2.379931,
   2.379931,
   1.291815,
   2.58147,
   2.768386,
   1.632705,
   1.632705,
   2.58147,
   2.768386,
   2.159691,
   2.58147,
   2.943461,
   3.108694,
   0.8272462,
   0.8272462,
   1.632705,
   2.379931};
   Double_t h_data_fehx3012[53] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_data_fehy3012[53] = {
   7.757905,
   5.546519,
   6.260244,
   6.888101,
   5.865235,
   5.966932,
   6.164324,
   6.715753,
   6.888101,
   7.831489,
   9.041691,
   9.641101,
   8.659564,
   7.831489,
   6.44702,
   5.761366,
   5.083066,
   4.697573,
   4.697573,
   5.435196,
   5.083066,
   4.697573,
   4.559819,
   5.083066,
   4.416521,
   4.559819,
   4.559819,
   4.830381,
   4.559819,
   5.435196,
   4.26695,
   3.162753,
   3.770281,
   3.770281,
   4.110204,
   3.583642,
   3.583642,
   3.583642,
   2.63786,
   3.770281,
   3.945142,
   2.918186,
   2.918186,
   3.770281,
   3.945142,
   3.382473,
   3.770281,
   4.110204,
   4.26695,
   2.299527,
   2.299527,
   2.918186,
   3.583642};
   grae = new TGraphAsymmErrors(53,h_data_fx3012,h_data_fy3012,h_data_felx3012,h_data_fehx3012,h_data_fely3012,h_data_fehy3012);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_data3012 = new TH1F("Graph_h_data3012","Histogram of data_plot__B0_M",100,5117,5753);
   Graph_h_data3012->SetMinimum(0);
   Graph_h_data3012->SetMaximum(91.98794);
   Graph_h_data3012->SetDirectory(0);
   Graph_h_data3012->SetStats(0);
   Graph_h_data3012->SetLineWidth(2);
   Graph_h_data3012->SetMarkerStyle(20);
   Graph_h_data3012->SetMarkerSize(0.5);
   Graph_h_data3012->GetXaxis()->SetNdivisions(505);
   Graph_h_data3012->GetXaxis()->SetLabelFont(132);
   Graph_h_data3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3012->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3012->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3012->GetXaxis()->SetTitleFont(132);
   Graph_h_data3012->GetYaxis()->SetNdivisions(505);
   Graph_h_data3012->GetYaxis()->SetLabelFont(132);
   Graph_h_data3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3012->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3012->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3012->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3012->GetYaxis()->SetTitleFont(132);
   Graph_h_data3012->GetZaxis()->SetLabelFont(132);
   Graph_h_data3012->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3012->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3012);
   
   grae->Draw("p");
   
   TH1D *frame_7faaa4744610__12 = new TH1D("frame_7faaa4744610__12","",53,5170,5700);
   frame_7faaa4744610__12->SetBinContent(1,87.82316);
   frame_7faaa4744610__12->SetMaximum(87.82316);
   frame_7faaa4744610__12->SetEntries(1);
   frame_7faaa4744610__12->SetDirectory(0);
   frame_7faaa4744610__12->SetStats(0);
   frame_7faaa4744610__12->SetLineWidth(2);
   frame_7faaa4744610__12->SetMarkerStyle(20);
   frame_7faaa4744610__12->SetMarkerSize(0.5);
   frame_7faaa4744610__12->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{#font[122]{-}}#mu^{+}#mu^{#font[122]{-}}}) [MeV/#it{c}^{2}]");
   frame_7faaa4744610__12->GetXaxis()->SetNdivisions(505);
   frame_7faaa4744610__12->GetXaxis()->SetLabelFont(132);
   frame_7faaa4744610__12->GetXaxis()->SetLabelOffset(0.01);
   frame_7faaa4744610__12->GetXaxis()->SetLabelSize(0.06);
   frame_7faaa4744610__12->GetXaxis()->SetTitleSize(0.072);
   frame_7faaa4744610__12->GetXaxis()->SetTitleOffset(0.95);
   frame_7faaa4744610__12->GetXaxis()->SetTitleFont(132);
   frame_7faaa4744610__12->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_7faaa4744610__12->GetYaxis()->SetNdivisions(505);
   frame_7faaa4744610__12->GetYaxis()->SetLabelFont(132);
   frame_7faaa4744610__12->GetYaxis()->SetLabelOffset(0.01);
   frame_7faaa4744610__12->GetYaxis()->SetLabelSize(0.06);
   frame_7faaa4744610__12->GetYaxis()->SetTitleSize(0.072);
   frame_7faaa4744610__12->GetYaxis()->SetTitleOffset(0.8);
   frame_7faaa4744610__12->GetYaxis()->SetTitleFont(132);
   frame_7faaa4744610__12->GetZaxis()->SetLabelFont(132);
   frame_7faaa4744610__12->GetZaxis()->SetLabelSize(0.06);
   frame_7faaa4744610__12->GetZaxis()->SetTitleSize(0.072);
   frame_7faaa4744610__12->GetZaxis()->SetTitleOffset(1.2);
   frame_7faaa4744610__12->GetZaxis()->SetTitleFont(132);
   frame_7faaa4744610__12->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.575,0.8,0.875,0.9,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.575,0.75,0.875,0.8,"BRNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("1.1 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   pt->Draw();
   can_q2_1.10_6.00->Modified();
   can_q2_1.10_6.00->cd();
   can_q2_1.10_6.00->SetSelected(can_q2_1.10_6.00);
}

